Exact hybrid particle/population simulation of rule-based models of biochemical systems

Detailed modeling and simulation of biochemical systems is complicated by the problem of combinatorial complexity, an explosion in the number of species and reactions due to myriad protein-protein interactions and post-translational modifications. Rule-based modeling overcomes this problem by representing molecules as structured objects and encoding their interactions as pattern-based rules. This greatly simplifies the process of model specification, avoiding the tedious and error prone task of manually enumerating all species and reactions that can potentially exist in a system. From a simulation perspective, rule-based models can be expanded algorithmically into fully-enumerated reaction networks and simulated using a variety of network-based simulation methods, provided that the network is not exceedingly large. Alternatively, rule-based models can be simulated directly using particle-based kinetic Monte Carlo methods. This "network-free" approach produces exact stochastic trajectories with a computational cost that is independent of network size. However, memory and run time costs increase with the number of particles, limiting the size of system that can be feasibly simulated. Here, we present a hybrid particle/population simulation method that combines the best attributes of both the network-based and network-free approaches. The method takes as input a rule-based model and a user-specified subset of species to treat as population variables rather than as particles. The model is then transformed by a process of "partial network expansion" into a dynamically equivalent form that can be simulated using a population-adapted network-free simulator. The transformation method has been implemented within the open-source rule-based modeling platform BioNetGen, and resulting hybrid models can be simulated using the particle-based simulator NFsim.

==> anc/README.txt <==
Dataset_S1: species population profiles (XLSX)
Figure_S1:  run dependencies vs. network size for various FceRI models (EPS)
Text_S1:    supplementary text (PDF)
Text_S2:    receptor_activation.bngl (TXT)
Text_S3:    run_receptor_activation.bngl (TXT)
Text_S4:    receptor_activation_hpp.bngl (TXT)
Text_S5:    tlbr.bngl (TXT)
Text_S6:    run_tlbr.bngl (TXT)
Text_S7:    tlbr_hpp.bngl (TXT)
Text_S8:    actin_simple.bngl (TXT)
Text_S9:    run_actin_simple.bngl (TXT)
Text_S10:   actin_simple_hpp.bngl (TXT)
Text_S11:   fceri_gamma2.bngl (TXT)
Text_S12:   run_fceri_gamma2.bngl (TXT)
Text_S13:   fceri_gamma2_hpp1.bngl (TXT)
Text_S14:   fceri_gamma2_hpp6.bngl (TXT)
Text_S15:   egfr_extended.bngl (TXT)
Text_S16:   run_egfr_extended.bngl (TXT)
Text_S17:   egfr_extended_hpp.bngl (TXT)


==> anc/Text_S10.txt <==
# actin_simple_hpp.bngl
# Created by BioNetGen 2.2.4
version("2.2.4+")

begin model
begin parameters
  f                      0.01
  Vol                    f*1e-12
  NA                     6.02e23
  ActinConc              1e-6*(Vol*NA)
  ADFconc                1e-6*(Vol*NA)
  kOn_barbed_ATP         11.6e6/(NA*Vol)
  kOff_barbed_ATP        1.4
  kOff_barbed_ADP        7.2
  kOn_pointed_ATP        1.3e6/(NA*Vol)
  kOff_pointed_ATP       0.8
  kOff_pointed_ADP       0.27
  kOnADF                 0.0085e6/(NA*Vol)
  kOffADF                0.005
  kOnADF_coop            0.075e6/(NA*Vol)
  kHydrolysis            0.3
  kPiRelease             0.0019
  kPiReleaseADF          0.035
  kSevering              0.012
  InitialConc1           100*f
  rateLaw1               kPiReleaseADF-kPiRelease
  rateLaw2               10000
  rateLaw3               10000
  rateLaw4               10000
  k_lump                 10000
end parameters
begin molecule types
  X0002()                                               population
  ADF(a)                                              
  X0001()                                               population
  Actin(barbed,pointed,p~ATP~ADPp~ADP,d,c~CAPPED~OPEN)
end molecule types
begin observables
  Molecules Polymers Actin(pointed,barbed!1).Actin(pointed!1)
  Molecules ActinMonomer Actin(barbed,pointed) X0002()
  Molecules ActinMonomerAvailable Actin(barbed,pointed,p~ATP,d,c~OPEN) X0002()
  Molecules ActinSubunit Actin(barbed!+,pointed!+)
  Molecules ActinSubunit_ATP Actin(barbed!+,pointed!+,p~ATP)
  Molecules ActinSubunit_ADPp Actin(barbed!+,pointed!+,p~ADPp)
  Molecules ActinSubunit_ADP Actin(barbed!+,pointed!+,p~ADP)
  Molecules ActinBarbedEnd Actin(barbed,pointed!+)
  Molecules ActinPointedEnd Actin(barbed!+,pointed)
  Molecules Actin_ADF Actin(barbed!+,pointed!+,d!+)
  Molecules ActinCapped Actin(c~CAPPED)
  Molecules ActinTotal Actin() X0002()
  Molecules ADFfree ADF(a) X0001()
  Molecules ADFtotal ADF() X0001()
end observables
begin functions
  ActinGeneratorRate() = if((ActinMonomerAvailable<ActinConc),(100000*f),0)
  ADFGeneratorRate()   = if((ADFfree<ADFconc),(100000*f),0)
end functions
begin species
  X0002() ActinConc
  X0001() ADFconc
  Actin(barbed!1,c~OPEN,d,p~ATP,pointed).Actin(barbed,c~OPEN,d,p~ATP,pointed!1) InitialConc1
end species
begin reaction rules
  Rule1_v1:  Actin(barbed,pointed) + Actin(barbed,c~OPEN,pointed!+) -> Actin(barbed,pointed!1).Actin(barbed!1,c~OPEN,pointed!+)  kOn_barbed_ATP
  Rule1_v2:  X0002() + Actin(barbed,c~OPEN,pointed!+) -> Actin(barbed!1,c~OPEN,pointed!+).Actin(barbed,c~OPEN,d,p~ATP,pointed!1)  kOn_barbed_ATP
  Rule2_v1:  Actin(barbed!1,pointed!+).Actin(barbed,c~OPEN,p~ATP,pointed!1) -> Actin(barbed,c~OPEN,p~ATP,pointed) + Actin(barbed,pointed!+)  kOff_barbed_ATP
  Rule3_v1:  Actin(barbed!1,pointed!+).Actin(barbed,c~OPEN,p~ADPp,pointed!1) -> Actin(barbed,c~OPEN,p~ADPp,pointed) + Actin(barbed,pointed!+)  kOff_barbed_ADP
  Rule4_v1:  Actin(barbed!1,pointed!+).Actin(barbed,c~OPEN,p~ADP,pointed!1) -> Actin(barbed,c~OPEN,p~ADP,pointed) + Actin(barbed,pointed!+)  kOff_barbed_ADP
  Rule5_v1:  Actin(barbed!+,c~OPEN,pointed) + Actin(barbed,pointed) -> Actin(barbed!1,pointed).Actin(barbed!+,c~OPEN,pointed!1)  kOn_pointed_ATP
  Rule5_v2:  Actin(barbed!+,c~OPEN,pointed) + X0002() -> Actin(barbed!+,c~OPEN,pointed!1).Actin(barbed!1,c~OPEN,d,p~ATP,pointed)  kOn_pointed_ATP
  Rule6_v1:  Actin(barbed!+,pointed!1).Actin(barbed!1,c~OPEN,p~ATP,pointed) -> Actin(barbed!+,pointed) + Actin(barbed,c~OPEN,p~ATP,pointed)  kOff_pointed_ATP
  Rule7_v1:  Actin(barbed!+,pointed!1).Actin(barbed!1,c~OPEN,p~ADPp,pointed) -> Actin(barbed!+,pointed) + Actin(barbed,c~OPEN,p~ADPp,pointed)  kOff_pointed_ADP
  Rule8_v1:  Actin(barbed!+,pointed!1).Actin(barbed!1,c~OPEN,p~ADP,pointed) -> Actin(barbed!+,pointed) + Actin(barbed,c~OPEN,p~ADP,pointed)  kOff_pointed_ADP
  Rule9_v1:  Actin().Actin(p~ATP) -> Actin().Actin(p~ADPp)  kHydrolysis
  Rule10_v1:  Actin().Actin(p~ADPp) -> Actin().Actin(p~ADP)  kPiRelease
  Rule11_v1:  ADF().Actin(d,p~ADPp) -> ADF().Actin(d,p~ADP)  rateLaw1
  Rule12_v1:  Actin(barbed!1,d).Actin(d,pointed!2).Actin(barbed!2,d,p~ADP,pointed!1) + X0001() -> ADF(a!1).Actin(barbed!2,d).Actin(d,pointed!3).Actin(barbed!3,d!1,p~ADP,pointed!2)  kOnADF
  Rule13_v1:  Actin(d!+,pointed!1).Actin(barbed!1,d,p~ADP,pointed!+) + X0001() -> ADF(a!1).Actin(d!+,pointed!2).Actin(barbed!2,d!1,p~ADP,pointed!+)  kOnADF_coop
  Rule14_v1:  Actin(barbed!1,d!+).Actin(barbed!+,d,p~ADP,pointed!1) + X0001() -> ADF(a!1).Actin(barbed!2,d!+).Actin(barbed!+,d!1,p~ADP,pointed!2)  kOnADF_coop
  Rule15_v1:  ADF(a!1).Actin(d!1) -> Actin(d) + X0001()  kOffADF DeleteMolecules
  Rule16_v1:  Actin(d!+,pointed!1).Actin(barbed!1,c~OPEN,d!+) -> Actin(d!+,pointed) + Actin(barbed,c~CAPPED,d!+)  kSevering
  Rule17_v1:  0 -> X0002()  ActinGeneratorRate()
  Rule18_v1:  0 -> X0001()  ADFGeneratorRate()
  Rule19_v1:  Actin(c~CAPPED) -> 0  rateLaw2
  Rule20_v1:  Actin(barbed,p~ADP,pointed) -> 0  rateLaw3
  Rule21_v1:  Actin(barbed,p~ADPp,pointed) -> 0  rateLaw4
  MapRule0:  ADF(a) -> X0001()  k_lump
  MapRule1:  Actin(barbed,c~OPEN,d,p~ATP,pointed) -> X0002()  k_lump
end reaction rules
end model


## model actions ##
simulate_nf({ t_end=>1000, n_steps=>200, gml=>10000000, complex=>0 })



==> anc/Text_S11.txt <==
## fceri_gamma2.bngl
## FceRI receptor activation model
##
## Original rule-based FceRI model was published in:
##   JR Faeder, et al.
##   "Investigation of early events in Fc epsilon RI-mediated signaling
##     using a detailed mathematical model".
##   J. Immunol. 170, 3769–3781 (2003).
##
## "Gamma2" variant appeared in:
##    MW Sneddon, JR Faeder, and T Emonet.
##    "Efficient modeling, simulation and coarse-graining of biological complexity with NFsim".
##    Nature Methods 8, 177–183 (2011).
begin model
begin parameters
    # constants
    NA    6.0221e23  # Avogadro's number
    PI    3.1415927  # Pi

    # experimental conditions (Goldstein, et al. 2004)
    vol_cell      1e-12      # volume of cytoplasm, L

    cell_density  1e9        # cells density, /L
    Rec_cell      4e5        # Receptors per cell: 4e5
    Lyn_cell      3e4        # Lyn molecules per cell: 3e4
    Syk_cell      4e5        # Syk molecules per cell: 4e5
    Lig_conc      10e-9      # initial ligand concentration, M

    # simulation scale
    f         0.001                             # fraction of simulated cell     
    Vec       (1/cell_density)*f                # reactor volume, extracellular
    Vcp       vol_cell*f                        # reactor volume, cytoplasm 

    Lig_tot    Lig_conc*NA*Vec 
    Rec_tot    Rec_cell*f        
    Lyn_tot    Lyn_cell*f
    Syk_tot    Syk_cell*f

    kp1   8e4/NA/Vec        # 8e4 /M/s
    km1   0                 # 0 /s
    kp2   1.51e8/NA/Vcp     # 1.51e8 /M/s (surface reaction. since SA scales with Vcp, this is ok.)
    km2   0                 # 0 /s
    kpL   3.01e7/NA/Vcp     # 3.01e7 /M/s
    kmL   20.               # 20. /s
    kpLs  3.01e7/NA/Vcp     # 3.01e7 /M/s
    kmLs  0.12              # 0.12 /s
    kpS   3.61e7/NA/Vcp     # 3.61e7 /M/s
    kmS   0.13              # /s
    kpSs  6e-2              # /s
    kmSs  0.13              # ...
    pLb   30
    pLbs  100
    pLg   1
    pLgs  3
    pLS   30
    pLSs  100
    pSS   100
    pSSs  200 
    dm    20
    dc    20
end parameters
begin molecule types
    Lig(l,l)
    Lyn(U,SH2)
    Syk(tSH2,l~Y~pY,a~Y~pY)
    Rec(a,b~Y~pY,g~Y~pY,g~Y~pY)
end molecule types
begin species
    Lig(l,l)            Lig_tot 
    Lyn(U,SH2)          Rec_tot
    Syk(tSH2,l~Y,a~Y)   Lyn_tot
    Rec(a,b~Y,g~Y,g~Y)  Syk_tot
end species
begin observables
    Molecules  LynFree    Lyn(U,SH2)
    Molecules  RecMon     Rec(a) Rec(a!1).Lig(l!1,l)
    Molecules  RecDim     Rec(a!0).Lig(l!0,l!1).Rec(a!1)
    Molecules  RecPbeta   Rec(b~pY!?)
    Molecules  RecPgamma  Rec(g~pY!?)
    Molecules  RecSyk     Rec(g~pY!1).Syk(tSH2!1)
    Molecules  RecSykPS   Rec(g~pY!1).Syk(tSH2!1,a~pY)
    Molecules  SykTest    Syk()
    Molecules  LynTest    Lyn()
    Molecules  RecTest    Rec()
    Molecules  LigTest    Lig()
end observables
begin reaction rules
    # Ligand-receptor binding      
    Rec(a) + Lig(l,l) <-> Rec(a!1).Lig(l!1,l)  kp1, km1

    # Receptor-aggregation
    Rec(a) + Lig(l,l!+) <-> Rec(a!1).Lig(l!1,l!+)  kp2,km2

    # Constitutive Lyn-receptor binding
    Rec(b~Y) + Lyn(U,SH2) <-> Rec(b~Y!1).Lyn(U!1,SH2)  kpL, kmL

    # Transphosphorylation of beta by constitutive Lyn
    Lig(l!1,l!2).Lyn(U!3,SH2).Rec(a!2,b~Y!3).Rec(a!1,b~Y) -> Lig(l!1,l!2).Lyn(U!3,SH2).Rec(a!2,b~Y!3).Rec(a!1,b~pY)  pLb

    # Transphosphorylation of gamma by constitutive Lyn
    Lig(l!1,l!2).Lyn(U!3,SH2).Rec(a!2,b~Y!3).Rec(a!1,g~Y) -> Lig(l!1,l!2).Lyn(U!3,SH2).Rec(a!2,b~Y!3).Rec(a!1,g~pY)  pLg

    # Lyn-receptor binding through SH2 domain
    Rec(b~pY) + Lyn(U,SH2) <-> Rec(b~pY!1).Lyn(U,SH2!1)  kpLs, kmLs

    # Transphosphorylation of beta by SH2-bound Lyn
    Lig(l!1,l!2).Lyn(U,SH2!3).Rec(a!2,b~pY!3).Rec(a!1,b~Y) -> Lig(l!1,l!2).Lyn(U,SH2!3).Rec(a!2,b~pY!3).Rec(a!1,b~pY)  pLbs

    # Transphosphorylation of gamma by SH2-bound Lyn
    Lig(l!1,l!2).Lyn(U,SH2!3).Rec(a!2,b~pY!3).Rec(a!1,g~Y) -> Lig(l!1,l!2).Lyn(U,SH2!3).Rec(a!2,b~pY!3).Rec(a!1,g~pY)  pLgs

    # Syk-receptor binding through tSH2 domain
    Rec(g~pY) + Syk(tSH2) <-> Rec(g~pY!1).Syk(tSH2!1)  kpS, kmS

    # Transphosphorylation of Syk by constitutive Lyn
    Lig(l!1,l!2).Lyn(U!3,SH2).Rec(a!2,b~Y!3).Rec(a!1,g~pY!4).Syk(tSH2!4,l~Y) -> \
    Lig(l!1,l!2).Lyn(U!3,SH2).Rec(a!2,b~Y!3).Rec(a!1,g~pY!4).Syk(tSH2!4,l~pY)  pLS

    # Transphosphorylation of Syk by SH2-bound Lyn
    Lig(l!1,l!2).Lyn(U,SH2!3).Rec(a!2,b~pY!3).Rec(a!1,g~pY!4).Syk(tSH2!4,l~Y) -> \
    Lig(l!1,l!2).Lyn(U,SH2!3).Rec(a!2,b~pY!3).Rec(a!1,g~pY!4).Syk(tSH2!4,l~pY)  pLSs

    # Transphosphorylation of Syk by Syk not phosphorylated on aloop
    Lig(l!1,l!2).Syk(tSH2!3,a~Y).Rec(a!2,g~pY!3).Rec(a!1,g~pY!4).Syk(tSH2!4,a~Y) -> \
    Lig(l!1,l!2).Syk(tSH2!3,a~Y).Rec(a!2,g~pY!3).Rec(a!1,g~pY!4).Syk(tSH2!4,a~pY)  pSS

    # Transphosphorylation of Syk by Syk phosphorylated on aloop
    Lig(l!1,l!2).Syk(tSH2!3,a~pY).Rec(a!2,g~pY!3).Rec(a!1,g~pY!4).Syk(tSH2!4,a~Y) -> \
    Lig(l!1,l!2).Syk(tSH2!3,a~pY).Rec(a!2,g~pY!3).Rec(a!1,g~pY!4).Syk(tSH2!4,a~pY)  pSSs

    # Dephosphorylation of Rec beta
    Rec(b~pY)-> Rec(b~Y)  dm

    # Dephosphorylation of Rec gamma
    Rec(g~pY)-> Rec(g~Y)  dm

    # Dephosphorylation of Syk at membrane
    Syk(tSH2!+,l~pY)-> Syk(tSH2!+,l~Y)  dm
    Syk(tSH2!+,a~pY)-> Syk(tSH2!+,a~Y)  dm

    # Dephosphorylation of Syk in cytosol
    Syk(tSH2,l~pY)-> Syk(tSH2,l~Y)  dc
    Syk(tSH2,a~pY)-> Syk(tSH2,a~Y)  dc
end reaction rules
end model



==> anc/Text_S12.txt <==
# run_fceri_gamma2.bngl
# load and run FCERI model (gamma2 variant) using NF, HPP and SSA methods
version("2.2.4+")
setModelName("fceri_gamma2")
readFile({file=>"fceri_gamma2.bngl",allow_actions=>0})

# configure HPP
begin parameters
    # fraction of cell to simulate
    f  0.001
    # population lumping rate, /s
    k_lump 10000
end parameters
begin population maps
    # HPP1 only lumps free ligand
    Lig(l,l) -> X0001()  k_lump
    # HPP6 also lumps the following
    Lyn(U,SH2) -> X0002()  k_lump
    Syk(tSH2,l~Y,a~Y) -> X0003()  k_lump
    Syk(tSH2,l~Y,a~pY) -> X0004()  k_lump
    Syk(tSH2,l~pY,a~Y) -> X0005()  k_lump
    Syk(tSH2,l~pY,a~pY) -> X0006()  k_lump
end population maps

# actions:
saveConcentrations()
# simulate with NFsim #prefix=>"fceri_gamma2", 
simulate_nf({ suffix=>"nf", t_end=>1200, n_steps=>120, gml=>10000000, complex=>1, get_final_state=>0 })
# generate partial network and simulate with HPP
resetConcentrations()
generate_hybrid_model({ suffix=>"hpp", overwrite=>1, verbose=>1, execute=>1,\
                        actions=>["simulate_nf({ t_end=>1200, n_steps=>120 ,gml=>10000000, complex=>0 })"] })
# generate reaction network and simulate with SSA 
resetConcentrations()
generate_network({ overwrite=>1, max_iter=>2 })
simulate_ssa({ suffix=>"ssa", t_end=>1200,n_steps=>120, print_CDAT=>0 })



==> anc/Text_S13.txt <==
# fceri_gamma2_hpp1.bngl
# Created by BioNetGen 2.2.4
version("2.2.4+")

begin model
begin parameters
  NA            6.0221e23
  PI            3.1415927
  vol_cell      1e-12
  cell_density  1e9
  Rec_cell      4e5
  Lyn_cell      3e4
  Syk_cell      4e5
  Lig_conc      10e-9
  f             0.001
  Vec           (1/cell_density)*f
  Vcp           vol_cell*f
  Lig_tot       (Lig_conc*NA)*Vec
  Rec_tot       Rec_cell*f
  Lyn_tot       Lyn_cell*f
  Syk_tot       Syk_cell*f
  kp1           (8e4/NA)/Vec
  km1           0
  kp2           (1.51e8/NA)/Vcp
  km2           0
  kpL           (3.01e7/NA)/Vcp
  kmL           20.0
  kpLs          (3.01e7/NA)/Vcp
  kmLs          0.12
  kpS           (3.61e7/NA)/Vcp
  kmS           0.13
  kpSs          6e-2
  kmSs          0.13
  pLb           30
  pLbs          100
  pLg           1
  pLgs          3
  pLS           30
  pLSs          100
  pSS           100
  pSSs          200
  dm            20
  dc            20
  k_lump        10000
  kp1_1         2*((8e4/NA)/Vec)
end parameters
begin molecule types
  Lyn(U,SH2)                 
  Lig(l,l)                   
  X0001()                      population
  Syk(tSH2,l~Y~pY,a~Y~pY)    
  Rec(a,b~Y~pY,g~Y~pY,g~Y~pY)
end molecule types
begin observables
  Molecules LynFree Lyn(U,SH2)
  Molecules RecMon Rec(a) Rec(a!1).Lig(l!1,l)
  Molecules RecDim Rec(a!1).Lig(l!1,l!2).Rec(a!2)
  Molecules RecPbeta Rec(b~pY!?)
  Molecules RecPgamma Rec(g~pY!?)
  Molecules RecSyk Rec(g~pY!1).Syk(tSH2!1)
  Molecules RecSykPS Rec(g~pY!1).Syk(tSH2!1,a~pY)
  Molecules SykTest Syk()
  Molecules LynTest Lyn()
  Molecules RecTest Rec()
  Molecules LigTest Lig() X0001()
end observables
begin species
  X0001() Lig_tot
  Lyn(SH2,U) Rec_tot
  Syk(a~Y,l~Y,tSH2) Lyn_tot
  Rec(a,b~Y,g~Y,g~Y) Syk_tot
end species
begin reaction rules
  Rule1_v1:  Rec(a) + X0001() -> Lig(l!1,l).Rec(a!1)  kp1_1
  Rule1r_v1:  Lig(l!1,l).Rec(a!1) -> Rec(a) + X0001()  km1 DeleteMolecules
  Rule2_v1:  Rec(a) + Lig(l!+,l) -> Lig(l!+,l!1).Rec(a!1)  kp2
  Rule2r_v1:  Lig(l%T1!1,l!+).Rec(a!1) -> Rec(a) + Lig(l!+,l%T1)  km2
  Rule3_v1:  Rec(b~Y) + Lyn(SH2,U) -> Lyn(SH2,U!1).Rec(b~Y!1)  kpL
  Rule3r_v1:  Lyn(SH2,U!1).Rec(b~Y!1) -> Rec(b~Y) + Lyn(SH2,U)  kmL
  Rule4_v1:  Lig(l!1,l!2).Lyn(SH2,U!3).Rec(a!2,b~Y!3).Rec(a!1,b~Y) -> Lig(l!1,l!2).Lyn(SH2,U!3).Rec(a!2,b~Y!3).Rec(a!1,b~pY)  pLb
  Rule5_v1:  Lig(l!1,l!2).Lyn(SH2,U!3).Rec(a!2,b~Y!3).Rec(a!1,g~Y) -> Lig(l!1,l!2).Lyn(SH2,U!3).Rec(a!2,b~Y!3).Rec(a!1,g~pY)  pLg
  Rule6_v1:  Rec(b~pY) + Lyn(SH2,U) -> Lyn(SH2!1,U).Rec(b~pY!1)  kpLs
  Rule6r_v1:  Lyn(SH2!1,U).Rec(b~pY!1) -> Rec(b~pY) + Lyn(SH2,U)  kmLs
  Rule7_v1:  Lig(l!1,l!2).Lyn(SH2!3,U).Rec%T6(a!1,b~Y).Rec(a!2,b~pY!3) -> Lig(l!1,l!2).Lyn(SH2!3,U).Rec(a!2,b~pY!3).Rec%T6(a!1,b~pY)  pLbs
  Rule8_v1:  Lig(l!1,l!2).Lyn(SH2!3,U).Rec(a!2,b~pY!3).Rec(a!1,g~Y) -> Lig(l!1,l!2).Lyn(SH2!3,U).Rec(a!2,b~pY!3).Rec(a!1,g~pY)  pLgs
  Rule9_v1:  Rec(g~pY) + Syk(tSH2) -> Rec(g~pY!1).Syk(tSH2!1)  kpS
  Rule9r_v1:  Rec(g~pY!1).Syk(tSH2!1) -> Rec(g~pY) + Syk(tSH2)  kmS
  Rule10_v1:  Lig(l!1,l!2).Lyn(SH2,U!3).Rec(a!2,b~Y!3).Rec(a!1,g~pY!4).Syk(l~Y,tSH2!4) -> Lig(l!1,l!2).Lyn(SH2,U!3).Rec(a!2,b~Y!3).Rec(a!1,g~pY!4).Syk(l~pY,tSH2!4)  pLS
  Rule11_v1:  Lig(l!1,l!2).Lyn(SH2!3,U).Rec(a!2,b~pY!3).Rec(a!1,g~pY!4).Syk(l~Y,tSH2!4) -> Lig(l!1,l!2).Lyn(SH2!3,U).Rec(a!2,b~pY!3).Rec(a!1,g~pY!4).Syk(l~pY,tSH2!4)  pLSs
  Rule12_v1:  Lig(l!1,l!2).Rec(a!2,g~pY!3).Rec(a!1,g~pY!4).Syk(a~Y,tSH2!3).Syk(a~Y,tSH2!4) -> Lig(l!1,l!2).Rec(a!2,g~pY!3).Rec(a!1,g~pY!4).Syk(a~Y,tSH2!3).Syk(a~pY,tSH2!4)  pSS
  Rule13_v1:  Lig(l!1,l!2).Rec(a!2,g~pY!3).Rec(a!1,g~pY!4).Syk(a~Y,tSH2!4).Syk(a~pY,tSH2!3) -> Lig(l!1,l!2).Rec(a!2,g~pY!3).Rec(a!1,g~pY!4).Syk(a~pY,tSH2!4).Syk(a~pY,tSH2!3)  pSSs
  Rule14_v1:  Rec(b~pY) -> Rec(b~Y)  dm
  Rule15_v1:  Rec(g~pY) -> Rec(g~Y)  dm
  Rule16_v1:  Syk(l~pY,tSH2!+) -> Syk(l~Y,tSH2!+)  dm
  Rule17_v1:  Syk(a~pY,tSH2!+) -> Syk(a~Y,tSH2!+)  dm
  Rule18_v1:  Syk(l~pY,tSH2) -> Syk(l~Y,tSH2)  dc
  Rule19_v1:  Syk(a~pY,tSH2) -> Syk(a~Y,tSH2)  dc
  MapRule0:  Lig(l,l) -> X0001()  k_lump
end reaction rules
end model


## model actions ##
simulate_nf({ t_end=>1200, n_steps=>120 ,gml=>10000000, complex=>0 })



==> anc/Text_S14.txt <==
# fceri_gamma2_hpp6.bngl
# Created by BioNetGen 2.2.4
version("2.2.4+")

begin model
begin parameters
  NA            6.0221e23
  PI            3.1415927
  vol_cell      1e-12
  cell_density  1e9
  Rec_cell      4e5
  Lyn_cell      3e4
  Syk_cell      4e5
  Lig_conc      10e-9
  f             0.001
  Vec           (1/cell_density)*f
  Vcp           vol_cell*f
  Lig_tot       (Lig_conc*NA)*Vec
  Rec_tot       Rec_cell*f
  Lyn_tot       Lyn_cell*f
  Syk_tot       Syk_cell*f
  kp1           (8e4/NA)/Vec
  km1           0
  kp2           (1.51e8/NA)/Vcp
  km2           0
  kpL           (3.01e7/NA)/Vcp
  kmL           20.0
  kpLs          (3.01e7/NA)/Vcp
  kmLs          0.12
  kpS           (3.61e7/NA)/Vcp
  kmS           0.13
  kpSs          6e-2
  kmSs          0.13
  pLb           30
  pLbs          100
  pLg           1
  pLgs          3
  pLS           30
  pLSs          100
  pSS           100
  pSSs          200
  dm            20
  dc            20
  k_lump        10000
  kp1_1         2*((8e4/NA)/Vec)
end parameters
begin molecule types
  Lyn(U,SH2)                 
  Lig(l,l)                   
  Rec(a,b~Y~pY,g~Y~pY,g~Y~pY)
  X0002()                      population
  X0003()                      population
  X0001()                      population
  X0006()                      population
  X0004()                      population
  Syk(tSH2,l~Y~pY,a~Y~pY)    
  X0005()                      population
end molecule types
begin observables
  Molecules LynFree Lyn(U,SH2) X0002()
  Molecules RecMon Rec(a) Rec(a!1).Lig(l!1,l)
  Molecules RecDim Rec(a!1).Lig(l!1,l!2).Rec(a!2)
  Molecules RecPbeta Rec(b~pY!?)
  Molecules RecPgamma Rec(g~pY!?)
  Molecules RecSyk Rec(g~pY!1).Syk(tSH2!1)
  Molecules RecSykPS Rec(g~pY!1).Syk(tSH2!1,a~pY)
  Molecules SykTest Syk() X0003() X0004() X0005() X0006()
  Molecules LynTest Lyn() X0002()
  Molecules RecTest Rec()
  Molecules LigTest Lig() X0001()
end observables
begin species
  X0001() Lig_tot
  X0002() Rec_tot
  X0003() Lyn_tot
  Rec(a,b~Y,g~Y,g~Y) Syk_tot
  X0004() 0
  X0005() 0
  X0006() 0
end species
begin reaction rules
  Rule1_v1:  Rec(a) + X0001() -> Lig(l!1,l).Rec(a!1)  kp1_1
  Rule1r_v1:  Lig(l!1,l).Rec(a!1) -> Rec(a) + X0001()  km1 DeleteMolecules
  Rule2_v1:  Rec(a) + Lig(l!+,l) -> Lig(l!+,l!1).Rec(a!1)  kp2
  Rule2r_v1:  Lig(l%T1!1,l!+).Rec(a!1) -> Rec(a) + Lig(l!+,l%T1)  km2
  Rule3_v1:  Rec(b~Y) + X0002() -> Lyn(SH2,U!1).Rec(b~Y!1)  kpL
  Rule3r_v1:  Lyn(SH2,U!1).Rec(b~Y!1) -> Rec(b~Y) + X0002()  kmL DeleteMolecules
  Rule4_v1:  Lig(l!1,l!2).Lyn(SH2,U!3).Rec(a!2,b~Y!3).Rec(a!1,b~Y) -> Lig(l!1,l!2).Lyn(SH2,U!3).Rec(a!2,b~Y!3).Rec(a!1,b~pY)  pLb
  Rule5_v1:  Lig(l!1,l!2).Lyn(SH2,U!3).Rec(a!2,b~Y!3).Rec(a!1,g~Y) -> Lig(l!1,l!2).Lyn(SH2,U!3).Rec(a!2,b~Y!3).Rec(a!1,g~pY)  pLg
  Rule6_v1:  Rec(b~pY) + X0002() -> Lyn(SH2!1,U).Rec(b~pY!1)  kpLs
  Rule6r_v1:  Lyn(SH2!1,U).Rec(b~pY!1) -> Rec(b~pY) + X0002()  kmLs DeleteMolecules
  Rule7_v1:  Lig(l!1,l!2).Lyn(SH2!3,U).Rec%T6(a!1,b~Y).Rec(a!2,b~pY!3) -> Lig(l!1,l!2).Lyn(SH2!3,U).Rec(a!2,b~pY!3).Rec%T6(a!1,b~pY)  pLbs
  Rule8_v1:  Lig(l!1,l!2).Lyn(SH2!3,U).Rec(a!2,b~pY!3).Rec(a!1,g~Y) -> Lig(l!1,l!2).Lyn(SH2!3,U).Rec(a!2,b~pY!3).Rec(a!1,g~pY)  pLgs
  Rule9_v1:  Rec(g~pY) + Syk(tSH2) -> Rec(g~pY!1).Syk(tSH2!1)  kpS
  Rule9_v2:  Rec(g~pY) + X0003() -> Rec(g~pY!1).Syk(a~Y,l~Y,tSH2!1)  kpS
  Rule9_v3:  Rec(g~pY) + X0004() -> Rec(g~pY!1).Syk(a~pY,l~Y,tSH2!1)  kpS
  Rule9_v4:  Rec(g~pY) + X0005() -> Rec(g~pY!1).Syk(a~Y,l~pY,tSH2!1)  kpS
  Rule9_v5:  Rec(g~pY) + X0006() -> Rec(g~pY!1).Syk(a~pY,l~pY,tSH2!1)  kpS
  Rule9r_v1:  Rec(g~pY!1).Syk(tSH2!1) -> Rec(g~pY) + Syk(tSH2)  kmS
  Rule10_v1:  Lig(l!1,l!2).Lyn(SH2,U!3).Rec(a!2,b~Y!3).Rec(a!1,g~pY!4).Syk(l~Y,tSH2!4) -> Lig(l!1,l!2).Lyn(SH2,U!3).Rec(a!2,b~Y!3).Rec(a!1,g~pY!4).Syk(l~pY,tSH2!4)  pLS
  Rule11_v1:  Lig(l!1,l!2).Lyn(SH2!3,U).Rec(a!2,b~pY!3).Rec(a!1,g~pY!4).Syk(l~Y,tSH2!4) -> Lig(l!1,l!2).Lyn(SH2!3,U).Rec(a!2,b~pY!3).Rec(a!1,g~pY!4).Syk(l~pY,tSH2!4)  pLSs
  Rule12_v1:  Lig(l!1,l!2).Rec(a!2,g~pY!3).Rec(a!1,g~pY!4).Syk(a~Y,tSH2!3).Syk(a~Y,tSH2!4) -> Lig(l!1,l!2).Rec(a!2,g~pY!3).Rec(a!1,g~pY!4).Syk(a~Y,tSH2!3).Syk(a~pY,tSH2!4)  pSS
  Rule13_v1:  Lig(l!1,l!2).Rec(a!2,g~pY!3).Rec(a!1,g~pY!4).Syk(a~Y,tSH2!4).Syk(a~pY,tSH2!3) -> Lig(l!1,l!2).Rec(a!2,g~pY!3).Rec(a!1,g~pY!4).Syk(a~pY,tSH2!4).Syk(a~pY,tSH2!3)  pSSs
  Rule14_v1:  Rec(b~pY) -> Rec(b~Y)  dm
  Rule15_v1:  Rec(g~pY) -> Rec(g~Y)  dm
  Rule16_v1:  Syk(l~pY,tSH2!+) -> Syk(l~Y,tSH2!+)  dm
  Rule17_v1:  Syk(a~pY,tSH2!+) -> Syk(a~Y,tSH2!+)  dm
  Rule18_v1:  Syk(l~pY,tSH2) -> Syk(l~Y,tSH2)  dc
  Rule18_v2:  X0005() -> X0003()  dc
  Rule18_v3:  X0006() -> X0004()  dc
  Rule19_v1:  Syk(a~pY,tSH2) -> Syk(a~Y,tSH2)  dc
  Rule19_v2:  X0004() -> X0003()  dc
  Rule19_v3:  X0006() -> X0005()  dc
  MapRule0:  Lig(l,l) -> X0001()  k_lump
  MapRule1:  Lyn(SH2,U) -> X0002()  k_lump
  MapRule2:  Syk(a~Y,l~Y,tSH2) -> X0003()  k_lump
  MapRule3:  Syk(a~pY,l~Y,tSH2) -> X0004()  k_lump
  MapRule4:  Syk(a~Y,l~pY,tSH2) -> X0005()  k_lump
  MapRule5:  Syk(a~pY,l~pY,tSH2) -> X0006()  k_lump
end reaction rules
end model


## model actions ##
simulate_nf({ t_end=>1200, n_steps=>120 ,gml=>10000000, complex=>0 })



==> anc/Text_S15.txt <==
# egfr_extended.bngl
# EGF receptor signaling model, extended through Ras, Raf, Mek and Erk.
#
# Aggregated by Niketh Nair and Lori Stover (at Faeder Lab, U. Pitt, 2011-2012),
# based on previous modeling work by:
# (1) ML Blinov, JR Faeder, B Goldstein, WS Hlavacek.
#     "A network model of early events in epidermal growth factor
#       receptor signaling that accounts for combinatorial complexity."
#     BioSystems 83, 136–151 (2006).
# (2) EC Stites, PC Trampont, Z Ma, KS Ravichandran.
#     "Network analysis of oncogenic Ras activation in cancer."
#     Science 318, 463–467 (2007).
# (3) A Fujioka, et al.
#     "Dynamics of the Ras/ERK MAPK cascade as monitored by fluorescent probes."
#     J. Biol. Chem. 281, 8917–8926 (2006).
begin model
begin parameters
    # fundamental parameters and geometry
    NA       6.0221e23    # /mol, Avogadro's number
    f             0.01    # no units, fraction of cell to simulate
    Vext    0.94e-12*f    # L, volume of extracellular space (per cell)
    Vcyt    0.94e-12*f    # L, volume of cytoplasm (ref:Fujioka2006,HeLa)
    Vnuc    0.22e-12*f    # L, volume of nucleus (ref:Fujioka2006,HeLa)

    # initial species counts
    Egf_0              680e-9*Vext*NA    # counts (ref:Blinov2006 680 nM)
    Egfr_0             100e-9*Vcyt*NA    # counts (ref:Blinov2006 100 nM)
    PLCg_0             105e-9*Vcyt*NA    # counts (ref:Blinov2006 105 nM)
    Shc_0              150e-9*Vcyt*NA    # counts (ref:Blinov2006 150 nM)
    Grb2_0    (58e-9 + 27e-9)*Vcyt*NA    # counts (ref:Blinov2006  58 nM Grb2 + 27 nM Grb2-Sos)
    Sos_0     ( 7e-9 + 27e-9)*Vcyt*NA    # counts (ref:Blinov2006   7 nM Sos  + 27 nM Grb2-Sos)

    # kinetic parameters
    kelim         5e-3             # /s, elimination rate for free ligand

    kp1        0.003e9/Vext/NA     # /s, ligand-receptor binding (ref:Blinov2006)
    km1           0.06             # /s

    kp2         0.01e9/Vcyt/NA     # /s, receptor dimerization (ref:Blinov2006)
    km2            0.1             # /s

    kp3            0.5             # /s, receptor tyrosine phosphorylation (ref:Blinov2006)
    km3          4.505             # /s, receptor tyrosine dephosphorylation (ref:Blinov2006)

    kp5         0.03e9/Vcyt/NA     # /s, binding of PLCg to pY992 (ref:Blinov2006)
    km5            0.2             # /s

    kp6            0.5             # /s, transphosphorylation of PLCg (ref:Blinov2006)
    km6          0.025             # /s

    kp7        0.003e9/Vcyt/NA     # /s, binding of PLCg-Y to pY992 (ref:Blinov2006)
    km7            0.3             # /s

    km8           0.01             # /s, dephosphorylation of PLCg (ref:Blinov2006)

    kp9       0.0015e9/Vcyt/NA     # /s, binding of Grb2 to pY1068 (ref:Blinov2006)
    km9           0.05             # /s

    kp10        0.01e9/Vcyt/NA     # /s, binding of Sos to pY1068-Grb2 (ref:Blinov2006)
    km10          0.06             # /s

    kp11     0.00225e9/Vcyt/NA     # /s, binding of Grb2-Sos to pY1068 (ref:Blinov2006)
    km11          0.03             # /s

    kp12      0.0001e9/Vcyt/NA     # /s, cytosolic binding of Grb2 and Sos (ref:Blinov2006)
    km12        0.0015             # /s

    kp13       0.045e9/Vcyt/NA     # /s, binding of Shc to pY1148 (ref:Blinov2006)
    km13           0.6             # /s

    kp14           3.0             # /s, phosphorylation of Shc (ref:Blinov2006)
    km14          0.03             # /s

    kp15     0.00045e9/Vcyt/NA     # /s, binding of ShcP to pY1148 (ref:Blinov2006)
    km15           0.3             # /s, diss. of ShcP from  receptor (ref:Blinov2006)

    km16         0.005             # /s, cytosolic ShcP dephosphorylation (ref:Blinov2006)

    kp17       0.003e9/Vcyt/NA     # /s, binding of Grb2 to pY1148-ShcP (ref:Blinov2006)
    km17           0.1             # /s  

    kp18     0.00045e9/Vcyt/NA     # /s, binding of ShcP-Grb2 to pY1148 (ref:Blinov2006)
    km18           0.3             # /s

    kp19        0.01e9/Vcyt/NA     # /s, binding of Sos to pY1148-ShcP-Grb2 (ref:Blinov2006)
    km19        0.0214             # /s

    kp20     0.00012e9/Vcyt/NA     # /s,ShcP-Grb2-Sos binding to pY1148 (ref:Blinov2006)
    km20          0.12             # /s

    kp21       0.003e9/Vcyt/NA     # /s, cytosolic binding of Grb2 to ShcP (ref:Blinov2006)
    km21           0.1             # /s

    kp22        0.03e9/Vcyt/NA     # /s, cytosolic binding of Sos to ShcP-Grb2 (ref:Blinov2006)
    km22         0.064             # /s

    kp23       0.021e9/Vcyt/NA     # /s, cytosolic binding of Grb2-Sos to ShcP (ref:Blinov2006)
    km23           0.1             # /s

    kp24       0.009e9/Vcyt/NA     # /s, binding of Grb2-Sos to pY1148-ShcP (ref:Blinov2006)
    km24        0.0429             # /s

    kp25           1.0             # /s, inactivation of PLCg-P (ref:Blinov2006)
    km25          0.03             # /s, activation of PLCg-PI (ref:Blinov2006)

    # initial species counts
	GTP         180e-6*Vcyt*NA     # counts, cellular GTP (ref:stites2007)
	GDP          18e-6*Vcyt*NA     # counts, cellular GDP (ref:stites2007)
	GAP_0         1e-9*Vcyt*NA     # counts (60 pM), basally active GAP (ref:stites2007)
	Ras_0      0.40e-6*Vcyt*NA     # counts, total Ras (ref:fujioka2006, HeLa)
    Raf_0     0.013e-6*Vcyt*NA     # counts, total Ras (ref:fujioka2006, HeLa)
	MEK_0       1.4e-6*Vcyt*NA     # counts, total MEK (ref:fujioka2006, HeLa)
	ERK_0      0.96e-6*Vcyt*NA     # counts, total ERK (ref:fujioka2006, HeLa)

    # Membrane recruitment enhancement factor
	D             1000                 # no units (D=250, ref:stites2007)

	# Ras kinetic parameters
	khyd    3.5e-4               # /s, GTP hydrolysis by Ras (ref:stites2007)
	kdgdp   1.1e-4               # /s, GDP dissociation from Ras (ref:stites2007)
	kdgtp   2.5e-4               # /s, GTP dissociation from Ras (ref:stites2007)
	kagdp   2.3e6*GDP/NA/Vcyt    # /s, association of GDP to Ras (ref:stites2007)
	kagtp   2.2e6*GTP/NA/Vcyt    # /s, association of GTP to Ras (ref:stites2007)


	# GEF activity (membrane Sos)
	kcatgdp       3.9            # /s, kcat for RasGDP -> RasGTP by membrane Sos (ref:stites2007)
	kcatgtp    7.2e-1            # /s, kcat for RasGTP -> RasGDP by membrane Sos (ref:stites2007)
	Kmgdp    0.156e-6*Vcyt*NA    # no units (3.86e-4 M, ref:stites2007), Michaelis constant for RasGDP->RasGTP by membrane Sos
	Kmgtp    0.156e-6*Vcyt*NA    # no units (3e-4 M, ref:stites2007), Michaelis constant for RasGTP->RasGTP by membrane Sos

    # the Michaelis constant is given by  Km := (kr + kcat)/kf
    #  assume kf_basal*D = kf; while kcat, kr remain unchanged
    kfgdp          (2.5e4*D)/NA/Vcyt    # /s, membrane Sos binding to RasGDP, derived
    krgdp          1e-12                #   # /s, derived from relation Km := (kr + kcat)/kf  [Note: (Kmgdp * kfgdp) - kcatgdp ~= 0]

    kfgtp          (2.5e4*D)/NA/Vcyt          # /s, membrane Sos binding to RasGTP, derived
    krgtp          (Kmgtp*kfgtp) - kcatgtp    # /s, derived from relation Km := (kr + kcat)/kf

    # GAP activity
    kcat_GAP       5.40                       # /s, catalytic rate for RasGTP->RasGDP in presence of GAP (ref:stites2007)
   	Km_GAP      0.23e-6*Vcyt*NA               # no units, Michaelis constant for RasGTP->RasGDP catalyzed by GAP (ref:stites2007)
    kf_GAP      (1e5*D)/Vcyt/NA               # /s, arbitrary
    kr_GAP      (Km_GAP*kf_GAP) - kcat_GAP    # /s, derived from  Km := (kr + kcat)/kf

    # Fujioka2006 parameters
    kp_f1    0.49e6    # /M/s, activated Ras binds Raf (ref:fujioka2006, step 1f)
    km_f1     0.049    # /s, activated Ras unbinds Raf (ref:fujioka2006, step 1r)
    kp_f2    0.65e6    # /M/s, Ras-RafP binds MEK (ref:fujioka2006, step 2f)
    km_f2     0.065    # /s, Ras-RafP unbinds MEK (ref:fujioka2006, step 2r)
    kp_f3    0.88e6    # /M/s, MEKP-ERK Binding (ref:fujioka2006, step 3f,4f,13f,14f)
    km_f3     0.088    # /s, MEKP-ERK Unbinding (ref:fujioka2006, step 3r,4r,13r,14r)

    Vm_f6      0.18    # /s, Ras-Raf-MEK -> Ras-Raf + pMERK (ref:fujioka2006, step 6)
    Vm_f5      0.22    # /s, pMEK-ERK -> pMEK + pERK (ref:fujioka2006, step 5,15)
    k_f16     0.010    # /s, pMEK -> MEK (ref:fujioka2006, step 16,18)
    k_f17     0.014    # /s, pERK -> ERK (ref:fujioka2006, step 17,19)

    kex_f7     0.61    # /s, MEKnuc -> MEKcyt (ref:fujioka2006, step 7)
    kin_f7    0.046    # /s, MEKcyt -> MEKnuc (ref:fujioka2006, step 7)
    kex_f10    0.54    # /s, pMEKnuc -> pMEKcyt (ref:fujioka2006, step 10)
    kin_f10   0.040    # /s, pMEKcyt -> pMEKnuc (ref:fujioka2006, step 10)
    kex_f9    0.018    # /s, ERKnuc -> ERKcyt (ref:fujioka2006, step 9)
    kin_f9   0.0086    # /s, ERKcyt -> ERKnuc (ref:fujioka2006, step 9)
    kex_f8     0.26    # /s, (p)MEK-ERKnuc -> (p)MEK-ERKcyt (ref:fujioka2006, step 8,12)
    kin_f8    0.035    # /s, (p)MEK-ERKcyt -> (p)MEK-ERKnuc (ref:fujioka2006, step 8,12)
    kex_f11   0.013    # /s, pERKnuc -> pERKcyt (ref:fujioka2006, step 11)
    kin_f11  0.0070    # /s, pERKcyt -> pERKnuc (ref:fujioka2006, step 11)
end parameters
begin molecule types
    ## EGF-EGFR-SHC-Grb2-Sos
    Egf(r)
    Egfr(l,d,Y992~Y~pY,Y1068~Y~pY,Y1148~Y~pY)
    Shc(PTB,Y317~Y~pY)
    Grb2(SH2,SH3)
    Sos(dom,ras)
    PLCg(a,b~0~P,c~0~I)
    ## Ras-Raf-MEK-ERK
    Ras(nuc~U~GDP~GTP,raf,cat)
    Raf(ras,bind,phos~P~U)
    GAP(ras)
    MEK(bind,phos~U~P,loc~cyt~nuc)
    ERK(bind,phos~U~P,loc~cyt~nuc) 
end molecule types
begin seed species
    # pre-equilibrated
    Egf(r)                                                                      384933*f
    Grb2(SH2,SH3)                                                                32825*f
    Shc(PTB,Y317~Y)                                                              84912*f
    Sos(dom,ras)                                                                  3931*f
    Egfr(Y992~Y,Y1068~Y,Y1148~Y,d,l)                                             56608*f
    PLCg(a,b~0,c~0)                                                              59438*f
    Raf(bind,phos~U,ras)                                                          5057*f
    GAP(ras)                                                                       529*f
    MEK(bind,loc~cyt,phos~U)                                                    391192*f
    ERK(bind,loc~cyt,phos~U)                                                     43988*f
    Grb2(SH2,SH3!1).Sos(dom!1,ras)                                               15198*f
    Ras(cat,nuc~GDP,raf)                                                        214883*f
    Ras(cat,nuc~GTP,raf)                                                          9093*f
    ERK(bind!1,loc~cyt,phos~U).MEK(bind!1,loc~cyt,phos~U)                       298315*f
    MEK(bind,loc~nuc,phos~U)                                                     30348*f
    ERK(bind,loc~nuc,phos~U)                                                     60758*f
    Ras(cat!1,nuc~GDP,raf).Sos(dom,ras!1)                                           12*f
    Grb2(SH2,SH3!1).Ras(cat!2,nuc~GDP,raf).Sos(dom!1,ras!2)                         46*f
    Ras(cat!1,nuc~GTP,raf).Sos(dom,ras!1)                                           12*f
    Grb2(SH2,SH3!1).Ras(cat!2,nuc~GTP,raf).Sos(dom!1,ras!2)                         47*f
    GAP(ras!1).Ras(cat!1,nuc~GTP,raf)                                               37*f
    Raf(bind,phos~P,ras!1).Ras(cat,nuc~GTP,raf!1)                                  812*f
    ERK(bind!1,loc~nuc,phos~U).MEK(bind!1,loc~nuc,phos~U)                        38240*f
    MEK(bind!1,loc~cyt,phos~U).Raf(bind!1,phos~P,ras!2).Ras(cat,nuc~GTP,raf!2)    1489*f
    MEK(bind,loc~cyt,phos~P)                                                     24956*f
    ERK(bind!1,loc~cyt,phos~U).MEK(bind!1,loc~cyt,phos~P)                         5465*f
    MEK(bind,loc~nuc,phos~P)                                                      1858*f
    ERK(bind!1,loc~nuc,phos~U).MEK(bind!1,loc~nuc,phos~P)                          646*f
    ERK(bind,loc~cyt,phos~P)                                                     72077*f
    ERK(bind,loc~nuc,phos~P)                                                     23946*f
end seed species
begin observables
    ## EGF-EGFR-SHC-Grb2-Sos
    Molecules  Dimers         Egfr(d!0).Egfr(d!0)
    Molecules  RP             Egfr(Y992~pY!?), Egfr(Y1068~pY!?), Egfr(Y1148~pY!?)
    Molecules  Shc_Grb        Shc(Y317~pY!0).Grb2(SH2!0)
    Molecules  Shc_Grb_Sos    Shc(Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1)
    Molecules  R_Grb2         Egfr(Y1068~pY!0).Grb2(SH2!0)
    Molecules  R_Shc          Egfr(Y1148~pY!0).Shc(PTB!0,Y317~Y)
    Molecules  R_ShcP         Egfr(Y1148~pY!0).Shc(PTB!0,Y317~pY!?)
    Molecules  R_pY992        Egfr(Y992~pY!?)
    Molecules  R_PLCg         Egfr(Y992~pY!0).PLCg(a!0)
    Molecules  ShcP           Shc(Y317~pY!?)
    Molecules  PLCgP          PLCg(b~P,c~0)
    Molecules  PLCgPI         PLCg(b~P,c~I)
    Molecules  Sos_mem        Shc(PTB!+,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1), Egfr(Y1068~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1)
    Molecules  Sos_cyt        Shc(PTB,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1), Grb2(SH2,SH3!1).Sos(dom!1), Sos(dom)
    Molecules  RasGDP         Ras(nuc~GDP)
    Molecules  RasGTP         Ras(nuc~GTP)
    Molecules  RafU           Raf(phos~U!?)
    Molecules  RafP           Raf(phos~P!?)
    Molecules  MEK_act        MEK(phos~P!?)
    Molecules  ERK_act        ERK(phos~P!?)
    Molecules  MEK_nuc        MEK(loc~nuc)
    Molecules  ERK_nuc        ERK(loc~nuc)
    Molecules  MEK_P_nuc      MEK(phos~P!?,loc~nuc)
    Molecules  ERK_P_nuc      ERK(phos~P!?,loc~nuc)
    # totals
    Molecules  Egf_tot        Egf()
    Molecules  Egfr_tot       Egfr()
    Molecules  PLCg_tot       PLCg()
    Molecules  Shc_tot        Shc()
    Molecules  Grb2_tot       Grb2()
    Molecules  Sos_tot        Sos()
    Molecules  GAP_tot        GAP()
    Molecules  Ras_tot        Ras()
    Molecules  Raf_tot        Raf()
    Molecules  MEK_tot        MEK()
    Molecules  ERK_tot        ERK()
end observables
begin reaction rules
    # EGF elimination
    EGF_elim:  Egf(r)  ->  0                                                   kelim

    ## EGF-EGFR-SHC-Grb2-Sos
    # Ligand-receptor binding      
    B1:  Egfr(l,d)  +  Egf(r)  <->  Egfr(l!0,d).Egf(r!0)                       kp1, km1

    # Receptor-aggregation 
    B2:  Egfr(l!+,d)  +  Egfr(l!+,d)  <->  Egfr(l!+,d!0).Egfr(l!+,d!0)         kp2, km2

    # Transphosphorylation of Egfr by RTK
    B3p_992:   Egfr(d!+,Y992~Y)   ->  Egfr(d!+,Y992~pY)                        kp3
    B3p_1068:  Egfr(d!+,Y1068~Y)  ->  Egfr(d!+,Y1068~pY)                       kp3
    B3p_1148:  Egfr(d!+,Y1148~Y)  ->  Egfr(d!+,Y1148~pY)                       kp3

    # Dephosphorylayion
    B3m_992:   Egfr(Y992~pY)   ->  Egfr(Y992~Y)                                km3
    B3m_1068:  Egfr(Y1068~pY)  ->  Egfr(Y1068~Y)                               km3
    B3m_1148:  Egfr(Y1148~pY)  ->  Egfr(Y1148~Y)                               km3

    # Shc transphosph
    B14p:     Egfr(d!+,Y1148~pY!0).Shc(PTB!0,Y317~Y)                           \
          ->  Egfr(d!+,Y1148~pY!0).Shc(PTB!0,Y317~pY)                          kp14
    B14m:     Shc(PTB!+,Y317~pY)  ->  Shc(PTB!+,Y317~Y)                        km14

    # PLCg transphosph
    B6p:      Egfr(d!+,Y992~pY!1).PLCg(a!1,b~0)                                \
          ->  Egfr(d!+,Y992~pY!1).PLCg(a!1,b~P)                                kp6

    # PLCg dephosphorylation at membrane
    B6m:      Egfr(Y992~pY!1).PLCg(a!1,b~P)                                    \
          ->  Egfr(Y992~pY!1).PLCg(a!1,b~0)                                    km6

    # Y992 activity
    B5:       Egfr(Y992~pY)  +  PLCg(a,b~0,c~0)                                \
         <->  Egfr(Y992~pY!1).PLCg(a!1,b~0,c~0)                                kp5, km5

    B7:       Egfr(Y992~pY)  +  PLCg(a,b~P,c~0)                                \
         <->  Egfr(Y992~pY!1).PLCg(a!1,b~P,c~0)                                kp7, km7

    # Y1068 activity
    B9:       Egfr(Y1068~pY)  +  Grb2(SH2,SH3)                                 \
         <->  Egfr(Y1068~pY!0).Grb2(SH2!0,SH3)                                 kp9, km9

    B10_cyt:  Egfr(Y1068~pY!0).Grb2(SH2!0,SH3)  +  Sos(dom,ras)                \
         <->  Egfr(Y1068~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras)                kp10, km10

    B10_mem:  Egfr(Y1068~pY!0).Grb2(SH2!0,SH3)  +  Sos(dom,ras!+)              \
         <->  Egfr(Y1068~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras!+)              D*kp10, km10

    B11_cyt:  Egfr(Y1068~pY)  +  Grb2(SH2,SH3!0).Sos(dom!0,ras)                \
         <->  Egfr(Y1068~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras)                kp11, km11
    
    B11_mem:  Egfr(Y1068~pY)  +  Grb2(SH2,SH3!0).Sos(dom!0,ras!+)              \
         <->  Egfr(Y1068~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras!+)              D*kp11, km11

    # Y1148 activity
    B13:      Egfr(Y1148~pY)  +  Shc(PTB,Y317~Y)                                          \
         <->  Egfr(Y1148~pY!0).Shc(PTB!0,Y317~Y)                                          kp13, km13

    B15:      Egfr(Y1148~pY)  +  Shc(PTB,Y317~pY)                                         \
         <->  Egfr(Y1148~pY!0).Shc(PTB!0,Y317~pY)                                         kp15, km15

    B18:      Egfr(Y1148~pY)  +  Shc(PTB,Y317~pY!0).Grb2(SH2!0,SH3)                       \
         <->  Egfr(Y1148~pY!1).Shc(PTB!1,Y317~pY!0).Grb2(SH2!0,SH3)                       kp18, km18

    B20_cyt:  Egfr(Y1148~pY)  +  Shc(PTB,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras)      \
         <->  Egfr(Y1148~pY!2).Shc(PTB!2,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras)      kp20, km20

    B20_mem:  Egfr(Y1148~pY)  +  Shc(PTB,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras!+)    \
         <->  Egfr(Y1148~pY!2).Shc(PTB!2,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras!+)    D*kp20, km20

    B17:      Egfr(Y1148~pY!0).Shc(PTB!0,Y317~pY)  +  Grb2(SH2,SH3)                       \
         <->  Egfr(Y1148~pY!0).Shc(PTB!0,Y317~pY!1).Grb2(SH2!1,SH3)                       kp17, km17

    B24_cyt:  Egfr(Y1148~pY!0).Shc(PTB!0,Y317~pY)  +  Grb2(SH2,SH3!1).Sos(dom!1,ras)      \
         <->  Egfr(Y1148~pY!0).Shc(PTB!0,Y317~pY!2).Grb2(SH2!2,SH3!1).Sos(dom!1,ras)      kp24, km24

    B24_mem:  Egfr(Y1148~pY!0).Shc(PTB!0,Y317~pY)  +  Grb2(SH2,SH3!1).Sos(dom!1,ras!+)    \
         <->  Egfr(Y1148~pY!0).Shc(PTB!0,Y317~pY!2).Grb2(SH2!2,SH3!1).Sos(dom!1,ras!+)    D*kp24, km24

    B19_cyt:  Shc(PTB!+,Y317~pY!0).Grb2(SH2!0,SH3)  +  Sos(dom,ras)                       \
         <->  Shc(PTB!+,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras)                       kp19, km19

    B19_mem:  Shc(PTB!+,Y317~pY!0).Grb2(SH2!0,SH3)  +  Sos(dom,ras!+)                     \
         <->  Shc(PTB!+,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras!+)                     D*kp19, km19

    # Cytosolic activity
    B21:      Shc(PTB,Y317~pY)  +  Grb2(SH2,SH3)                               \
         <->  Shc(PTB,Y317~pY!0).Grb2(SH2!0,SH3)                               kp21, km21

    B23:      Shc(PTB,Y317~pY)  +  Grb2(SH2,SH3!0).Sos(dom!0)                  \
         <->  Shc(PTB,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1)                  kp23, km23

    B16:      Shc(PTB,Y317~pY)  ->  Shc(PTB,Y317~Y)                            km16

    B12:      Grb2(SH2,SH3)  +  Sos(dom)                                       \
         <->  Grb2(SH2,SH3!0).Sos(dom!0)                                       kp12, km12

    B22:      Shc(PTB,Y317~pY!0).Grb2(SH2!0,SH3)  +  Sos(dom)                  \
         <->  Shc(PTB,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1)                  kp22, km22

    B8:       PLCg(a,b~P,c~0)   ->  PLCg(a,b~0,c~0)                            km8

    B25:      PLCg(a,b~P,c~0)  <->  PLCg(a,b~P,c~I)                            kp25, km25

    # Ras binds GDP   (ref:stites2007)
	S1:    Ras(nuc~U,raf,cat)   <->  Ras(nuc~GDP,raf,cat)                     kagdp, kdgdp

	# Ras binds GTP   (ref:stites2007)
	S2:    Ras(nuc~U,raf,cat)   <->  Ras(nuc~GTP,raf,cat)                     kagtp, kdgtp

    # RasGTP -> RasGDP, intrinsic  (ref:stites2007)
    S3:    Ras(nuc~GTP,raf,cat)  ->  Ras(nuc~GDP,raf,cat)                     khyd

    # RasGDP binding cytosolic Sos
    S4:     Sos(dom,ras)  +  Ras(cat,nuc~GDP,raf)  <->  Sos(dom,ras!0).Ras(cat!0,nuc~GDP,raf)    kfgdp/D, krgdp
    S5:     Grb2(SH2,SH3!0).Sos(dom!0,ras)  +  Ras(cat,nuc~GDP,raf)                              \
       <->  Grb2(SH2,SH3!0).Sos(dom!0,ras!1).Ras(cat!1,nuc~GDP,raf)                              kfgdp/D, krgdp
    S6:     Shc(PTB,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras) + Ras(cat,nuc~GDP,raf)           \
       <->  Shc(PTB,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras!2).Ras(cat!2,nuc~GDP,raf)         kfgdp/D, krgdp

    # RasGDP binding membrane Sos (enhanced by membrane localization)
    S7:     Shc(PTB!+,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras)  +  Ras(cat,nuc~GDP,raf)       \
       <->  Shc(PTB!+,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras!2).Ras(cat!2,nuc~GDP,raf)       kfgdp, krgdp
    S8:     Egfr(Y1068~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras)  +  Ras(cat,nuc~GDP,raf)           \
       <->  Egfr(Y1068~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras!2).Ras(cat!2,nuc~GDP,raf)           kfgdp, krgdp

    # RasGTP binding cytosolic Sos
    S9:     Sos(dom,ras)  +  Ras(cat,nuc~GTP,raf)  <->  Sos(dom,ras!0).Ras(cat!0,nuc~GTP,raf)    kfgtp/D, krgtp
    S10:    Grb2(SH2,SH3!0).Sos(dom!0,ras)  +  Ras(cat,nuc~GTP,raf)                              \
       <->  Grb2(SH2,SH3!0).Sos(dom!0,ras!1).Ras(cat!1,nuc~GTP,raf)                              kfgtp/D, krgtp
    S11:    Shc(PTB,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras)  +  Ras(cat,nuc~GTP,raf)         \
       <->  Shc(PTB,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras!2).Ras(cat!2,nuc~GTP,raf)         kfgtp/D, krgtp

    # RasGTP binding membrane Sos (enhanced by membrane localization)
    S12:    Shc(PTB!+,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras)  +  Ras(cat,nuc~GTP,raf)       \
       <->  Shc(PTB!+,Y317~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras!2).Ras(cat!2,nuc~GTP,raf)       kfgtp, krgtp
    S13:    Egfr(Y1068~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras)  +  Ras(cat,nuc~GTP,raf)           \
       <->  Egfr(Y1068~pY!0).Grb2(SH2!0,SH3!1).Sos(dom!1,ras!2).Ras(cat!2,nuc~GTP,raf)           kfgtp, krgtp

	# RasGDP <-> RasGTP, catalyzed Sos  (ref:stites2007)
    S14:    Sos(ras!0).Ras(cat!0,nuc~GDP,raf)  <->  Sos(ras!0).Ras(cat!0,nuc~GTP,raf)    kcatgdp, kcatgtp

    # RasGTP bdinging GAP  (ref:stites2007)
    S15:    Ras(nuc~GTP,raf,cat) + GAP(ras)    <->  Ras(nuc~GTP,raf,cat!0).GAP(ras!0)    kf_GAP, kr_GAP

    #  RasGTP -> RasGDP, catalyzed by GAP  (ref:stites2007)
    S16:    Ras(nuc~GTP,raf,cat!0).GAP(ras!0)   ->  Ras(nuc~GDP,raf,cat) + GAP(ras)      kcat_GAP

    # RasGTP + Raf  (ref:fujioka2006, [1])
    F1:     Ras(nuc~GTP,raf,cat) + Raf(ras,bind,phos~U)  <->  Ras(nuc~GTP,raf!0,cat).Raf(ras!0,bind,phos~P)    kp_f1/NA/Vcyt, km_f1

    # Raf-P binds MEK  (ref:fujioka2006, [2])
    F2:     Ras(nuc~GTP,raf!0).Raf(ras!0,bind,phos~P)  +  MEK(bind,phos~U,loc~cyt)    \
       <->  Ras(nuc~GTP,raf!0).Raf(ras!0,bind!1,phos~P).MEK(bind!1,phos~U,loc~cyt)    kp_f2/NA/Vcyt, km_f2

    # RasGTP-Raf-P phosphorylates MEK  (ref:fujioka2006, [6])
    F6:     Ras(nuc~GTP,raf!0).Raf(ras!0,bind!1,phos~P).MEK(bind!1,phos~U,loc~cyt)    \
        ->  Ras(nuc~GTP,raf!0).Raf(ras!0,bind,phos~P)  +  MEK(bind,phos~P,loc~cyt)    Vm_f6

    # MEK binds ERK (ref:fujioka2006, [3,4,13,14])
    F3:     MEK(bind,loc~cyt)  +  ERK(bind,phos~U,loc~cyt)  <->  MEK(bind!0,loc~cyt).ERK(bind!0,phos~U,loc~cyt)    kp_f3/NA/Vcyt, km_f3
    F13:    MEK(bind,loc~nuc)  +  ERK(bind,phos~U,loc~nuc)  <->  MEK(bind!0,loc~nuc).ERK(bind!0,phos~U,loc~nuc)    kp_f3/NA/Vcyt, km_f3

    # MEK-P phosphorylates ERK  (ref:fujioka2006, [5,15])
    F5:     MEK(bind!0,phos~P).ERK(bind!0,phos~U)  ->  MEK(bind,phos~P)  +  ERK(bind,phos~P)    Vm_f5

    ## Nuclear transport
    # MEK  (ref:fujioka2006, [7,10])
    F7:     MEK(bind,phos~U,loc~nuc)  <->  MEK(bind,phos~U,loc~cyt)    kex_f7,  kin_f7
    F10:    MEK(bind,phos~P,loc~nuc)  <->  MEK(bind,phos~P,loc~cyt)    kex_f10, kin_f10

    # MEK-ERK  (ref:fujioka2006, [8,12])
    F8:     MEK(bind!0,loc~nuc).ERK(bind!0,loc~nuc)  <->  MEK(bind!0,loc~cyt).ERK(bind!0,loc~cyt)    kex_f8, kin_f8

    # ERK  (ref:fujioka2006, [9])
    F9:     ERK(bind,phos~U,loc~nuc)  <->  ERK(bind,phos~U,loc~cyt)    kex_f9,  kin_f9
    F11:    ERK(bind,phos~P,loc~nuc)  <->  ERK(bind,phos~P,loc~cyt)    kex_f11, kin_f11

    ## dephosphorylation
    # MEK  (ref:fujioka2006, [16,18])
    F16:    MEK(bind,phos~P)  ->  MEK(bind,phos~U)    k_f16

    # ERK  (ref:fujioka2006, [17,19])
    F17:    ERK(bind,phos~P)  ->  ERK(bind,phos~U)    k_f17
end reaction rules
end model



==> anc/Text_S16.txt <==
# run_egfr_extended.bngl
# load and run EGFR extended model using NF, HPP and SSA methods
version("2.2.4+")
setModelName("egfr_extended")
readFile({file=>"egfr_extended.bngl",allow_actions=>0})

# configure HPP
begin parameters
    # fraction of cell to simulate
    f  0.01
    # population lumping rate, /s
    k_lump 100000
end parameters
begin population maps
    Egf(r) -> X0001()    k_lump
    PLCg(a,b~0,c~0) -> X0002()  k_lump
    PLCg(a,b~P,c~0) -> X0003()  k_lump
    PLCg(a,b~P,c~I) -> X0004()  k_lump
    GAP(ras) -> X0005()  k_lump
    Ras(nuc~U,raf,cat)   -> X0006()  k_lump
    Ras(nuc~GDP,raf,cat) -> X0007()  k_lump
    Ras(nuc~GTP,raf,cat) -> X0008()  k_lump
    Ras(nuc~GDP,raf,cat!0).GAP(ras!0) -> X0009()  k_lump
    Raf(ras,bind,phos~U) -> X0010()  k_lump
    Raf(ras,bind,phos~P) -> X0011()  k_lump
    Ras(nuc~GTP,raf!0,cat).Raf(ras!0,bind,phos~P) -> X0012()  k_lump
    Ras(nuc~GTP,raf!0,cat).Raf(ras!0,bind!1,phos~P).MEK(bind!1,phos~U,loc~cyt) -> X0013()  k_lump
    MEK(bind,phos~U,loc~cyt) -> X0014()  k_lump
    MEK(bind,phos~U,loc~nuc) -> X0015()  k_lump
    MEK(bind,phos~P,loc~cyt) -> X0016()  k_lump
    MEK(bind,phos~P,loc~nuc) -> X0017()  k_lump
    ERK(bind,phos~U,loc~cyt) -> X0018()  k_lump
    ERK(bind,phos~U,loc~nuc) -> X0019()  k_lump
    ERK(bind,phos~P,loc~cyt) -> X0020()  k_lump
    ERK(bind,phos~P,loc~nuc) -> X0021()  k_lump
    MEK(bind!0,phos~U,loc~cyt).ERK(bind!0,phos~U,loc~cyt) -> X0022()  k_lump
    MEK(bind!0,phos~U,loc~nuc).ERK(bind!0,phos~U,loc~nuc) -> X0023()  k_lump
    MEK(bind!0,phos~P,loc~cyt).ERK(bind!0,phos~U,loc~cyt) -> X0024()  k_lump
    MEK(bind!0,phos~P,loc~nuc).ERK(bind!0,phos~U,loc~nuc) -> X0025()  k_lump
end population maps

# actions:
saveConcentrations()
# simulate with NFsim
simulate_nf({ suffix=>"nf", t_end=>2400, n_steps=>120, gml=>10000000, complex=>0, get_final_state=>0 })
# generate partial network and simulate with HPP
resetConcentrations()
generate_hybrid_model({ suffix=>"hpp", overwrite=>1, verbose=>1, execute=>1,\
                        actions=>["simulate_nf({ t_end=>2400, n_steps=>120 ,gml=>10000000, complex=>0 })"] })
# generate reaction network and simulate with SSA 
resetConcentrations()
generate_network({ overwrite=>1 })
simulate_ssa({ suffix=>"ssa", t_end=>2400,n_steps=>120, print_CDAT=>0 })



==> anc/Text_S17.txt <==
# egfr_extended_hpp.bngl
# Created by BioNetGen 2.2.4
version("2.2.4+")

begin model
begin parameters
  NA             6.0221e23
  f              0.01
  Vext           0.94e-12*f
  Vcyt           0.94e-12*f
  Vnuc           0.22e-12*f
  Egf_0          (680e-9*Vext)*NA
  Egfr_0         (100e-9*Vcyt)*NA
  PLCg_0         (105e-9*Vcyt)*NA
  Shc_0          (150e-9*Vcyt)*NA
  Grb2_0         ((58e-9+27e-9)*Vcyt)*NA
  Sos_0          ((7e-9+27e-9)*Vcyt)*NA
  kelim          5e-3
  kp1            (0.003e9/Vext)/NA
  km1            0.06
  kp2            (0.01e9/Vcyt)/NA
  km2            0.1
  kp3            0.5
  km3            4.505
  kp5            (0.03e9/Vcyt)/NA
  km5            0.2
  kp6            0.5
  km6            0.025
  kp7            (0.003e9/Vcyt)/NA
  km7            0.3
  km8            0.01
  kp9            (0.0015e9/Vcyt)/NA
  km9            0.05
  kp10           (0.01e9/Vcyt)/NA
  km10           0.06
  kp11           (0.00225e9/Vcyt)/NA
  km11           0.03
  kp12           (0.0001e9/Vcyt)/NA
  km12           0.0015
  kp13           (0.045e9/Vcyt)/NA
  km13           0.6
  kp14           3.0
  km14           0.03
  kp15           (0.00045e9/Vcyt)/NA
  km15           0.3
  km16           0.005
  kp17           (0.003e9/Vcyt)/NA
  km17           0.1
  kp18           (0.00045e9/Vcyt)/NA
  km18           0.3
  kp19           (0.01e9/Vcyt)/NA
  km19           0.0214
  kp20           (0.00012e9/Vcyt)/NA
  km20           0.12
  kp21           (0.003e9/Vcyt)/NA
  km21           0.1
  kp22           (0.03e9/Vcyt)/NA
  km22           0.064
  kp23           (0.021e9/Vcyt)/NA
  km23           0.1
  kp24           (0.009e9/Vcyt)/NA
  km24           0.0429
  kp25           1.0
  km25           0.03
  GTP            (180e-6*Vcyt)*NA
  GDP            (18e-6*Vcyt)*NA
  GAP_0          (1e-9*Vcyt)*NA
  Ras_0          (0.40e-6*Vcyt)*NA
  Raf_0          (0.013e-6*Vcyt)*NA
  MEK_0          (1.4e-6*Vcyt)*NA
  ERK_0          (0.96e-6*Vcyt)*NA
  D              1000
  khyd           3.5e-4
  kdgdp          1.1e-4
  kdgtp          2.5e-4
  kagdp          ((2.3e6*GDP)/NA)/Vcyt
  kagtp          ((2.2e6*GTP)/NA)/Vcyt
  kcatgdp        3.9
  kcatgtp        7.2e-1
  Kmgdp          (0.156e-6*Vcyt)*NA
  Kmgtp          (0.156e-6*Vcyt)*NA
  kfgdp          ((2.5e4*D)/NA)/Vcyt
  krgdp          1e-12
  kfgtp          ((2.5e4*D)/NA)/Vcyt
  krgtp          (Kmgtp*kfgtp)-kcatgtp
  kcat_GAP       5.40
  Km_GAP         (0.23e-6*Vcyt)*NA
  kf_GAP         ((1e5*D)/Vcyt)/NA
  kr_GAP         (Km_GAP*kf_GAP)-kcat_GAP
  kp_f1          0.49e6
  km_f1          0.049
  kp_f2          0.65e6
  km_f2          0.065
  kp_f3          0.88e6
  km_f3          0.088
  Vm_f6          0.18
  Vm_f5          0.22
  k_f16          0.010
  k_f17          0.014
  kex_f7         0.61
  kin_f7         0.046
  kex_f10        0.54
  kin_f10        0.040
  kex_f9         0.018
  kin_f9         0.0086
  kex_f8         0.26
  kin_f8         0.035
  kex_f11        0.013
  kin_f11        0.0070
  InitialConc1   384933*f
  InitialConc2   32825*f
  InitialConc3   84912*f
  InitialConc4   3931*f
  InitialConc5   56608*f
  InitialConc6   59438*f
  InitialConc7   5057*f
  InitialConc8   529*f
  InitialConc9   391192*f
  InitialConc10  43988*f
  InitialConc11  15198*f
  InitialConc12  214883*f
  InitialConc13  9093*f
  InitialConc14  298315*f
  InitialConc15  30348*f
  InitialConc16  60758*f
  InitialConc17  12*f
  InitialConc18  46*f
  InitialConc19  12*f
  InitialConc20  47*f
  InitialConc21  37*f
  InitialConc22  812*f
  InitialConc23  38240*f
  InitialConc24  1489*f
  InitialConc25  24956*f
  InitialConc26  5465*f
  InitialConc27  1858*f
  InitialConc28  646*f
  InitialConc29  72077*f
  InitialConc30  23946*f
  rateLaw1       D*kp10
  rateLaw2       D*kp11
  rateLaw3       D*kp20
  rateLaw4       D*kp24
  rateLaw5       D*kp19
  rateLaw6       kfgdp/D
  rateLaw7       kfgdp/D
  rateLaw8       kfgdp/D
  rateLaw9       kfgtp/D
  rateLaw10      kfgtp/D
  rateLaw11      kfgtp/D
  rateLaw12      (kp_f1/NA)/Vcyt
  rateLaw13      (kp_f2/NA)/Vcyt
  rateLaw14      (kp_f3/NA)/Vcyt
  rateLaw15      (kp_f3/NA)/Vcyt
  k_lump         100000
end parameters
begin molecule types
  X0021()                                    population
  X0009()                                    population
  ERK(bind,phos~U~P,loc~cyt~nuc)           
  X0001()                                    population
  X0006()                                    population
  X0023()                                    population
  X0019()                                    population
  Egf(r)                                   
  X0014()                                    population
  MEK(bind,phos~U~P,loc~cyt~nuc)           
  X0002()                                    population
  X0003()                                    population
  GAP(ras)                                 
  X0013()                                    population
  Ras(nuc~U~GDP~GTP,raf,cat)               
  X0005()                                    population
  X0011()                                    population
  X0016()                                    population
  PLCg(a,b~0~P,c~0~I)                      
  X0010()                                    population
  Sos(dom,ras)                             
  X0024()                                    population
  X0012()                                    population
  X0004()                                    population
  Shc(PTB,Y317~Y~pY)                       
  X0007()                                    population
  X0015()                                    population
  Grb2(SH2,SH3)                            
  X0025()                                    population
  X0022()                                    population
  Raf(ras,bind,phos~P~U)                   
  X0018()                                    population
  X0017()                                    population
  Egfr(l,d,Y992~Y~pY,Y1068~Y~pY,Y1148~Y~pY)
  X0008()                                    population
  X0020()                                    population
end molecule types
begin observables
  Molecules Dimers Egfr(d!1).Egfr(d!1)
  Molecules RP Egfr(Y992~pY!?) Egfr(Y1068~pY!?) Egfr(Y1148~pY!?)
  Molecules Shc_Grb Shc(Y317~pY!1).Grb2(SH2!1)
  Molecules Shc_Grb_Sos Shc(Y317~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2)
  Molecules R_Grb2 Egfr(Y1068~pY!1).Grb2(SH2!1)
  Molecules R_Shc Egfr(Y1148~pY!1).Shc(PTB!1,Y317~Y)
  Molecules R_ShcP Egfr(Y1148~pY!1).Shc(PTB!1,Y317~pY!?)
  Molecules R_pY992 Egfr(Y992~pY!?)
  Molecules R_PLCg Egfr(Y992~pY!1).PLCg(a!1)
  Molecules ShcP Shc(Y317~pY!?)
  Molecules PLCgP PLCg(b~P,c~0) X0003()
  Molecules PLCgPI PLCg(b~P,c~I) X0004()
  Molecules Sos_mem Shc(PTB!+,Y317~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2) Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2)
  Molecules Sos_cyt Shc(PTB,Y317~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2) Grb2(SH2,SH3!1).Sos(dom!1) Sos(dom)
  Molecules RasGDP Ras(nuc~GDP) X0007() X0009()
  Molecules RasGTP Ras(nuc~GTP) X0008() X0012() X0013()
  Molecules RafU Raf(phos~U!?) X0010()
  Molecules RafP Raf(phos~P!?) X0011() X0012() X0013()
  Molecules MEK_act MEK(phos~P!?) X0016() X0017() X0024() X0025()
  Molecules ERK_act ERK(phos~P!?) X0020() X0021()
  Molecules MEK_nuc MEK(loc~nuc) X0015() X0017() X0023() X0025()
  Molecules ERK_nuc ERK(loc~nuc) X0019() X0021() X0023() X0025()
  Molecules MEK_P_nuc MEK(phos~P!?,loc~nuc) X0017() X0025()
  Molecules ERK_P_nuc ERK(phos~P!?,loc~nuc) X0021()
  Molecules Egf_tot Egf() X0001()
  Molecules Egfr_tot Egfr()
  Molecules PLCg_tot PLCg() X0002() X0003() X0004()
  Molecules Shc_tot Shc()
  Molecules Grb2_tot Grb2()
  Molecules Sos_tot Sos()
  Molecules GAP_tot GAP() X0005() X0009()
  Molecules Ras_tot Ras() X0006() X0007() X0008() X0009() X0012() X0013()
  Molecules Raf_tot Raf() X0010() X0011() X0012() X0013()
  Molecules MEK_tot MEK() X0013() X0014() X0015() X0016() X0017() X0022() X0023() X0024() X0025()
  Molecules ERK_tot ERK() X0018() X0019() X0020() X0021() X0022() X0023() X0024() X0025()
end observables
begin species
  X0001() InitialConc1
  Grb2(SH2,SH3) InitialConc2
  Shc(PTB,Y317~Y) InitialConc3
  Sos(dom,ras) InitialConc4
  Egfr(Y1068~Y,Y1148~Y,Y992~Y,d,l) InitialConc5
  X0002() InitialConc6
  X0010() InitialConc7
  X0005() InitialConc8
  X0014() InitialConc9
  X0018() InitialConc10
  Grb2(SH2,SH3!1).Sos(dom!1,ras) InitialConc11
  X0007() InitialConc12
  X0008() InitialConc13
  X0022() InitialConc14
  X0015() InitialConc15
  X0019() InitialConc16
  Ras(cat!1,nuc~GDP,raf).Sos(dom,ras!1) InitialConc17
  Grb2(SH2,SH3!1).Ras(cat!2,nuc~GDP,raf).Sos(dom!1,ras!2) InitialConc18
  Ras(cat!1,nuc~GTP,raf).Sos(dom,ras!1) InitialConc19
  Grb2(SH2,SH3!1).Ras(cat!2,nuc~GTP,raf).Sos(dom!1,ras!2) InitialConc20
  GAP(ras!1).Ras(cat!1,nuc~GTP,raf) InitialConc21
  X0012() InitialConc22
  X0023() InitialConc23
  X0013() InitialConc24
  X0016() InitialConc25
  X0024() InitialConc26
  X0017() InitialConc27
  X0025() InitialConc28
  X0020() InitialConc29
  X0021() InitialConc30
  X0003() 0
  X0004() 0
  X0006() 0
  X0009() 0
  X0011() 0
end species
begin reaction rules
  EGF_elim_v1:  X0001() -> 0  kelim
  B1_v1:  Egfr(d,l) + X0001() -> Egf(r!1).Egfr(d,l!1)  kp1
  B1_rev_v1:  Egf(r!1).Egfr(d,l!1) -> Egfr(d,l) + X0001()  km1 DeleteMolecules
  B2_v1:  Egfr(d,l!+) + Egfr(d,l!+) -> Egfr(d!1,l!+).Egfr(d!1,l!+)  kp2
  B2_rev_v1:  Egfr(d!1,l!+).Egfr(d!1,l!+) -> Egfr(d,l!+) + Egfr(d,l!+)  km2
  B3p_992_v1:  Egfr(Y992~Y,d!+) -> Egfr(Y992~pY,d!+)  kp3
  B3p_1068_v1:  Egfr(Y1068~Y,d!+) -> Egfr(Y1068~pY,d!+)  kp3
  B3p_1148_v1:  Egfr(Y1148~Y,d!+) -> Egfr(Y1148~pY,d!+)  kp3
  B3m_992_v1:  Egfr(Y992~pY) -> Egfr(Y992~Y)  km3
  B3m_1068_v1:  Egfr(Y1068~pY) -> Egfr(Y1068~Y)  km3
  B3m_1148_v1:  Egfr(Y1148~pY) -> Egfr(Y1148~Y)  km3
  B14p_v1:  Egfr(Y1148~pY!1,d!+).Shc(PTB!1,Y317~Y) -> Egfr(Y1148~pY!1,d!+).Shc(PTB!1,Y317~pY)  kp14
  B14m_v1:  Shc(PTB!+,Y317~pY) -> Shc(PTB!+,Y317~Y)  km14
  B6p_v1:  Egfr(Y992~pY!1,d!+).PLCg(a!1,b~0) -> Egfr(Y992~pY!1,d!+).PLCg(a!1,b~P)  kp6
  B6m_v1:  Egfr(Y992~pY!1).PLCg(a!1,b~P) -> Egfr(Y992~pY!1).PLCg(a!1,b~0)  km6
  B5_v1:  Egfr(Y992~pY) + X0002() -> Egfr(Y992~pY!1).PLCg(a!1,b~0,c~0)  kp5
  B5_rev_v1:  Egfr(Y992~pY!1).PLCg(a!1,b~0,c~0) -> Egfr(Y992~pY) + X0002()  km5 DeleteMolecules
  B7_v1:  Egfr(Y992~pY) + X0003() -> Egfr(Y992~pY!1).PLCg(a!1,b~P,c~0)  kp7
  B7_rev_v1:  Egfr(Y992~pY!1).PLCg(a!1,b~P,c~0) -> Egfr(Y992~pY) + X0003()  km7 DeleteMolecules
  B9_v1:  Egfr(Y1068~pY) + Grb2(SH2,SH3) -> Egfr(Y1068~pY!1).Grb2(SH2!1,SH3)  kp9
  B9_rev_v1:  Egfr(Y1068~pY!1).Grb2(SH2!1,SH3) -> Egfr(Y1068~pY) + Grb2(SH2,SH3)  km9
  B10_cyt_v1:  Egfr(Y1068~pY!1).Grb2(SH2!1,SH3) + Sos(dom,ras) -> Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2,ras)  kp10
  B10_cyt_rev_v1:  Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2,ras) -> Egfr(Y1068~pY!1).Grb2(SH2!1,SH3) + Sos(dom,ras)  km10
  B10_mem_v1:  Egfr(Y1068~pY!1).Grb2(SH2!1,SH3) + Sos(dom,ras!+) -> Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2,ras!+)  rateLaw1
  B10_mem_rev_v1:  Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2,ras!+) -> Egfr(Y1068~pY!1).Grb2(SH2!1,SH3) + Sos(dom,ras!+)  km10
  B11_cyt_v1:  Egfr(Y1068~pY) + Grb2(SH2,SH3!1).Sos(dom!1,ras) -> Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2,ras)  kp11
  B11_cyt_rev_v1:  Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2,ras) -> Egfr(Y1068~pY) + Grb2(SH2,SH3!1).Sos(dom!1,ras)  km11
  B11_mem_v1:  Egfr(Y1068~pY) + Grb2(SH2,SH3!1).Sos(dom!1,ras!+) -> Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2,ras!+)  rateLaw2
  B11_mem_rev_v1:  Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2,ras!+) -> Egfr(Y1068~pY) + Grb2(SH2,SH3!1).Sos(dom!1,ras!+)  km11
  B13_v1:  Egfr(Y1148~pY) + Shc(PTB,Y317~Y) -> Egfr(Y1148~pY!1).Shc(PTB!1,Y317~Y)  kp13
  B13_rev_v1:  Egfr(Y1148~pY!1).Shc(PTB!1,Y317~Y) -> Egfr(Y1148~pY) + Shc(PTB,Y317~Y)  km13
  B15_v1:  Egfr(Y1148~pY) + Shc(PTB,Y317~pY) -> Egfr(Y1148~pY!1).Shc(PTB!1,Y317~pY)  kp15
  B15_rev_v1:  Egfr(Y1148~pY!1).Shc(PTB!1,Y317~pY) -> Egfr(Y1148~pY) + Shc(PTB,Y317~pY)  km15
  B18_v1:  Egfr(Y1148~pY) + Grb2(SH2!1,SH3).Shc(PTB,Y317~pY!1) -> Egfr(Y1148~pY!1).Grb2(SH2!2,SH3).Shc(PTB!1,Y317~pY!2)  kp18
  B18_rev_v1:  Egfr(Y1148~pY!1).Grb2(SH2!2,SH3).Shc(PTB!1,Y317~pY!2) -> Egfr(Y1148~pY) + Grb2(SH2!1,SH3).Shc(PTB,Y317~pY!1)  km18
  B20_cyt_v1:  Egfr(Y1148~pY) + Grb2(SH2!1,SH3!2).Shc(PTB,Y317~pY!1).Sos(dom!2,ras) -> Egfr(Y1148~pY!1).Grb2(SH2!2,SH3!3).Shc(PTB!1,Y317~pY!2).Sos(dom!3,ras)  kp20
  B20_cyt_rev_v1:  Egfr(Y1148~pY!1).Grb2(SH2!2,SH3!3).Shc(PTB!1,Y317~pY!2).Sos(dom!3,ras) -> Egfr(Y1148~pY) + Grb2(SH2!1,SH3!2).Shc(PTB,Y317~pY!1).Sos(dom!2,ras)  km20
  B20_mem_v1:  Egfr(Y1148~pY) + Grb2(SH2!1,SH3!2).Shc(PTB,Y317~pY!1).Sos(dom!2,ras!+) -> Egfr(Y1148~pY!1).Grb2(SH2!2,SH3!3).Shc(PTB!1,Y317~pY!2).Sos(dom!3,ras!+)  rateLaw3
  B20_mem_rev_v1:  Egfr(Y1148~pY!1).Grb2(SH2!2,SH3!3).Shc(PTB!1,Y317~pY!2).Sos(dom!3,ras!+) -> Egfr(Y1148~pY) + Grb2(SH2!1,SH3!2).Shc(PTB,Y317~pY!1).Sos(dom!2,ras!+)  km20
  B17_v1:  Egfr(Y1148~pY!1).Shc(PTB!1,Y317~pY) + Grb2(SH2,SH3) -> Egfr(Y1148~pY!1).Grb2(SH2!2,SH3).Shc(PTB!1,Y317~pY!2)  kp17
  B17_rev_v1:  Egfr(Y1148~pY!1).Grb2(SH2!2,SH3).Shc(PTB!1,Y317~pY!2) -> Egfr(Y1148~pY!1).Shc(PTB!1,Y317~pY) + Grb2(SH2,SH3)  km17
  B24_cyt_v1:  Egfr(Y1148~pY!1).Shc(PTB!1,Y317~pY) + Grb2(SH2,SH3!1).Sos(dom!1,ras) -> Egfr(Y1148~pY!1).Grb2(SH2!2,SH3!3).Shc(PTB!1,Y317~pY!2).Sos(dom!3,ras)  kp24
  B24_cyt_rev_v1:  Egfr(Y1148~pY!1).Grb2(SH2!2,SH3!3).Shc(PTB!1,Y317~pY!2).Sos(dom!3,ras) -> Egfr(Y1148~pY!1).Shc(PTB!1,Y317~pY) + Grb2(SH2,SH3!1).Sos(dom!1,ras)  km24
  B24_mem_v1:  Egfr(Y1148~pY!1).Shc(PTB!1,Y317~pY) + Grb2(SH2,SH3!1).Sos(dom!1,ras!+) -> Egfr(Y1148~pY!1).Grb2(SH2!2,SH3!3).Shc(PTB!1,Y317~pY!2).Sos(dom!3,ras!+)  rateLaw4
  B24_mem_rev_v1:  Egfr(Y1148~pY!1).Grb2(SH2!2,SH3!3).Shc(PTB!1,Y317~pY!2).Sos(dom!3,ras!+) -> Egfr(Y1148~pY!1).Shc(PTB!1,Y317~pY) + Grb2(SH2,SH3!1).Sos(dom!1,ras!+)  km24
  B19_cyt_v1:  Grb2(SH2!1,SH3).Shc(PTB!+,Y317~pY!1) + Sos(dom,ras) -> Grb2(SH2!1,SH3!2).Shc(PTB!+,Y317~pY!1).Sos(dom!2,ras)  kp19
  B19_cyt_rev_v1:  Grb2(SH2!1,SH3!2).Shc(PTB!+,Y317~pY!1).Sos(dom!2,ras) -> Grb2(SH2!1,SH3).Shc(PTB!+,Y317~pY!1) + Sos(dom,ras)  km19
  B19_mem_v1:  Grb2(SH2!1,SH3).Shc(PTB!+,Y317~pY!1) + Sos(dom,ras!+) -> Grb2(SH2!1,SH3!2).Shc(PTB!+,Y317~pY!1).Sos(dom!2,ras!+)  rateLaw5
  B19_mem_rev_v1:  Grb2(SH2!1,SH3!2).Shc(PTB!+,Y317~pY!1).Sos(dom!2,ras!+) -> Grb2(SH2!1,SH3).Shc(PTB!+,Y317~pY!1) + Sos(dom,ras!+)  km19
  B21_v1:  Shc(PTB,Y317~pY) + Grb2(SH2,SH3) -> Grb2(SH2!1,SH3).Shc(PTB,Y317~pY!1)  kp21
  B21_rev_v1:  Grb2(SH2!1,SH3).Shc(PTB,Y317~pY!1) -> Shc(PTB,Y317~pY) + Grb2(SH2,SH3)  km21
  B23_v1:  Shc(PTB,Y317~pY) + Grb2(SH2,SH3!1).Sos(dom!1) -> Grb2(SH2!1,SH3!2).Shc(PTB,Y317~pY!1).Sos(dom!2)  kp23
  B23_rev_v1:  Grb2(SH2!1,SH3!2).Shc(PTB,Y317~pY!1).Sos(dom!2) -> Shc(PTB,Y317~pY) + Grb2(SH2,SH3!1).Sos(dom!1)  km23
  B16_v1:  Shc(PTB,Y317~pY) -> Shc(PTB,Y317~Y)  km16
  B12_v1:  Grb2(SH2,SH3) + Sos(dom) -> Grb2(SH2,SH3!1).Sos(dom!1)  kp12
  B12_rev_v1:  Grb2(SH2,SH3!1).Sos(dom!1) -> Grb2(SH2,SH3) + Sos(dom)  km12
  B22_v1:  Grb2(SH2!1,SH3).Shc(PTB,Y317~pY!1) + Sos(dom) -> Grb2(SH2!1,SH3!2).Shc(PTB,Y317~pY!1).Sos(dom!2)  kp22
  B22_rev_v1:  Grb2(SH2!1,SH3!2).Shc(PTB,Y317~pY!1).Sos(dom!2) -> Grb2(SH2!1,SH3).Shc(PTB,Y317~pY!1) + Sos(dom)  km22
  B8_v1:  X0003() -> X0002()  km8
  B25_v1:  X0003() -> X0004()  kp25
  B25_rev_v1:  X0004() -> X0003()  km25
  S1_v1:  X0006() -> X0007()  kagdp
  S1_rev_v1:  X0007() -> X0006()  kdgdp
  S2_v1:  X0006() -> X0008()  kagtp
  S2_rev_v1:  X0008() -> X0006()  kdgtp
  S3_v1:  X0008() -> X0007()  khyd
  S4_v1:  Sos(dom,ras) + X0007() -> Ras(cat!1,nuc~GDP,raf).Sos(dom,ras!1)  rateLaw6
  S4_rev_v1:  Ras(cat!1,nuc~GDP,raf).Sos(dom,ras!1) -> Sos(dom,ras) + X0007()  krgdp DeleteMolecules
  S5_v1:  Grb2(SH2,SH3!1).Sos(dom!1,ras) + X0007() -> Grb2(SH2,SH3!1).Ras(cat!2,nuc~GDP,raf).Sos(dom!1,ras!2)  rateLaw7
  S5_rev_v1:  Grb2(SH2,SH3!1).Ras(cat!2,nuc~GDP,raf).Sos(dom!1,ras!2) -> Grb2(SH2,SH3!1).Sos(dom!1,ras) + X0007()  krgdp DeleteMolecules
  S6_v1:  Grb2(SH2!1,SH3!2).Shc(PTB,Y317~pY!1).Sos(dom!2,ras) + X0007() -> Grb2(SH2!1,SH3!2).Ras(cat!3,nuc~GDP,raf).Shc(PTB,Y317~pY!1).Sos(dom!2,ras!3)  rateLaw8
  S6_rev_v1:  Grb2(SH2!1,SH3!2).Ras(cat!3,nuc~GDP,raf).Shc(PTB,Y317~pY!1).Sos(dom!2,ras!3) -> Grb2(SH2!1,SH3!2).Shc(PTB,Y317~pY!1).Sos(dom!2,ras) + X0007()  krgdp DeleteMolecules
  S7_v1:  Grb2(SH2!1,SH3!2).Shc(PTB!+,Y317~pY!1).Sos(dom!2,ras) + X0007() -> Grb2(SH2!1,SH3!2).Ras(cat!3,nuc~GDP,raf).Shc(PTB!+,Y317~pY!1).Sos(dom!2,ras!3)  kfgdp
  S7_rev_v1:  Grb2(SH2!1,SH3!2).Ras(cat!3,nuc~GDP,raf).Shc(PTB!+,Y317~pY!1).Sos(dom!2,ras!3) -> Grb2(SH2!1,SH3!2).Shc(PTB!+,Y317~pY!1).Sos(dom!2,ras) + X0007()  krgdp DeleteMolecules
  S8_v1:  Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2,ras) + X0007() -> Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Ras(cat!3,nuc~GDP,raf).Sos(dom!2,ras!3)  kfgdp
  S8_rev_v1:  Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Ras(cat!3,nuc~GDP,raf).Sos(dom!2,ras!3) -> Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2,ras) + X0007()  krgdp DeleteMolecules
  S9_v1:  Sos(dom,ras) + X0008() -> Ras(cat!1,nuc~GTP,raf).Sos(dom,ras!1)  rateLaw9
  S9_rev_v1:  Ras(cat!1,nuc~GTP,raf).Sos(dom,ras!1) -> Sos(dom,ras) + X0008()  krgtp DeleteMolecules
  S10_v1:  Grb2(SH2,SH3!1).Sos(dom!1,ras) + X0008() -> Grb2(SH2,SH3!1).Ras(cat!2,nuc~GTP,raf).Sos(dom!1,ras!2)  rateLaw10
  S10_rev_v1:  Grb2(SH2,SH3!1).Ras(cat!2,nuc~GTP,raf).Sos(dom!1,ras!2) -> Grb2(SH2,SH3!1).Sos(dom!1,ras) + X0008()  krgtp DeleteMolecules
  S11_v1:  Grb2(SH2!1,SH3!2).Shc(PTB,Y317~pY!1).Sos(dom!2,ras) + X0008() -> Grb2(SH2!1,SH3!2).Ras(cat!3,nuc~GTP,raf).Shc(PTB,Y317~pY!1).Sos(dom!2,ras!3)  rateLaw11
  S11_rev_v1:  Grb2(SH2!1,SH3!2).Ras(cat!3,nuc~GTP,raf).Shc(PTB,Y317~pY!1).Sos(dom!2,ras!3) -> Grb2(SH2!1,SH3!2).Shc(PTB,Y317~pY!1).Sos(dom!2,ras) + X0008()  krgtp DeleteMolecules
  S12_v1:  Grb2(SH2!1,SH3!2).Shc(PTB!+,Y317~pY!1).Sos(dom!2,ras) + X0008() -> Grb2(SH2!1,SH3!2).Ras(cat!3,nuc~GTP,raf).Shc(PTB!+,Y317~pY!1).Sos(dom!2,ras!3)  kfgtp
  S12_rev_v1:  Grb2(SH2!1,SH3!2).Ras(cat!3,nuc~GTP,raf).Shc(PTB!+,Y317~pY!1).Sos(dom!2,ras!3) -> Grb2(SH2!1,SH3!2).Shc(PTB!+,Y317~pY!1).Sos(dom!2,ras) + X0008()  krgtp DeleteMolecules
  S13_v1:  Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2,ras) + X0008() -> Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Ras(cat!3,nuc~GTP,raf).Sos(dom!2,ras!3)  kfgtp
  S13_rev_v1:  Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Ras(cat!3,nuc~GTP,raf).Sos(dom!2,ras!3) -> Egfr(Y1068~pY!1).Grb2(SH2!1,SH3!2).Sos(dom!2,ras) + X0008()  krgtp DeleteMolecules
  S14_v1:  Ras(cat!1,nuc~GDP,raf).Sos(ras!1) -> Ras(cat!1,nuc~GTP,raf).Sos(ras!1)  kcatgdp
  S14_rev_v1:  Ras(cat!1,nuc~GTP,raf).Sos(ras!1) -> Ras(cat!1,nuc~GDP,raf).Sos(ras!1)  kcatgtp
  S15_v1:  X0008() + X0005() -> GAP(ras!1).Ras(cat!1,nuc~GTP,raf)  kf_GAP
  S15_rev_v1:  GAP(ras!1).Ras(cat!1,nuc~GTP,raf) -> X0008() + X0005()  kr_GAP
  S16_v1:  GAP(ras!1).Ras(cat!1,nuc~GTP,raf) -> X0007() + X0005()  kcat_GAP
  F1_v1:  X0008() + X0010() -> X0012()  rateLaw12
  F1_rev_v1:  X0012() -> X0008() + X0010()  km_f1
  F2_v1:  Raf(bind,phos~P,ras!1).Ras(nuc~GTP,raf!1) + X0014() -> MEK(bind!1,loc~cyt,phos~U).Raf(bind!1,phos~P,ras!2).Ras(nuc~GTP,raf!2)  rateLaw13
  F2_v2:  X0012() + X0014() -> X0013()  rateLaw13
  F2_rev_v1:  MEK(bind!1,loc~cyt,phos~U).Raf(bind!1,phos~P,ras!2).Ras(nuc~GTP,raf!2) -> Raf(bind,phos~P,ras!1).Ras(nuc~GTP,raf!1) + X0014()  km_f2 DeleteMolecules
  F2_rev_v2:  X0013() -> X0012() + X0014()  km_f2
  F6_v1:  MEK(bind!1,loc~cyt,phos~U).Raf(bind!1,phos~P,ras!2).Ras(nuc~GTP,raf!2) -> Raf(bind,phos~P,ras!1).Ras(nuc~GTP,raf!1) + X0016()  Vm_f6 DeleteMolecules
  F6_v2:  X0013() -> X0012() + X0016()  Vm_f6
  F3_v1:  MEK(bind,loc~cyt) + X0018() -> ERK(bind!1,loc~cyt,phos~U).MEK(bind!1,loc~cyt)  rateLaw14
  F3_v2:  X0014() + X0018() -> X0022()  rateLaw14
  F3_v3:  X0016() + X0018() -> X0024()  rateLaw14
  F3_rev_v1:  ERK(bind!1,loc~cyt,phos~U).MEK(bind!1,loc~cyt) -> MEK(bind,loc~cyt) + X0018()  km_f3 DeleteMolecules
  F3_rev_v2:  X0022() -> X0014() + X0018()  km_f3
  F3_rev_v3:  X0024() -> X0016() + X0018()  km_f3
  F13_v1:  MEK(bind,loc~nuc) + X0019() -> ERK(bind!1,loc~nuc,phos~U).MEK(bind!1,loc~nuc)  rateLaw15
  F13_v2:  X0015() + X0019() -> X0023()  rateLaw15
  F13_v3:  X0017() + X0019() -> X0025()  rateLaw15
  F13_rev_v1:  ERK(bind!1,loc~nuc,phos~U).MEK(bind!1,loc~nuc) -> MEK(bind,loc~nuc) + X0019()  km_f3 DeleteMolecules
  F13_rev_v2:  X0023() -> X0015() + X0019()  km_f3
  F13_rev_v3:  X0025() -> X0017() + X0019()  km_f3
  F5_v1:  ERK(bind!1,phos~U).MEK(bind!1,phos~P) -> MEK(bind,phos~P) + ERK(bind,phos~P)  Vm_f5
  F5_v2:  X0024() -> X0016() + X0020()  Vm_f5
  F5_v3:  X0025() -> X0017() + X0021()  Vm_f5
  F7_v1:  X0015() -> X0014()  kex_f7
  F7_rev_v1:  X0014() -> X0015()  kin_f7
  F10_v1:  X0017() -> X0016()  kex_f10
  F10_rev_v1:  X0016() -> X0017()  kin_f10
  F8_v1:  ERK(bind!1,loc~nuc).MEK(bind!1,loc~nuc) -> ERK(bind!1,loc~cyt).MEK(bind!1,loc~cyt)  kex_f8
  F8_v2:  X0023() -> X0022()  kex_f8
  F8_v3:  X0025() -> X0024()  kex_f8
  F8_rev_v1:  ERK(bind!1,loc~cyt).MEK(bind!1,loc~cyt) -> ERK(bind!1,loc~nuc).MEK(bind!1,loc~nuc)  kin_f8
  F8_rev_v2:  X0022() -> X0023()  kin_f8
  F8_rev_v3:  X0024() -> X0025()  kin_f8
  F9_v1:  X0019() -> X0018()  kex_f9
  F9_rev_v1:  X0018() -> X0019()  kin_f9
  F11_v1:  X0021() -> X0020()  kex_f11
  F11_rev_v1:  X0020() -> X0021()  kin_f11
  F16_v1:  MEK(bind,phos~P) -> MEK(bind,phos~U)  k_f16
  F16_v2:  X0016() -> X0014()  k_f16
  F16_v3:  X0017() -> X0015()  k_f16
  F17_v1:  ERK(bind,phos~P) -> ERK(bind,phos~U)  k_f17
  F17_v2:  X0020() -> X0018()  k_f17
  F17_v3:  X0021() -> X0019()  k_f17
  MapRule0:  Egf(r) -> X0001()  k_lump
  MapRule1:  PLCg(a,b~0,c~0) -> X0002()  k_lump
  MapRule2:  PLCg(a,b~P,c~0) -> X0003()  k_lump
  MapRule3:  PLCg(a,b~P,c~I) -> X0004()  k_lump
  MapRule4:  GAP(ras) -> X0005()  k_lump
  MapRule5:  Ras(cat,nuc~U,raf) -> X0006()  k_lump
  MapRule6:  Ras(cat,nuc~GDP,raf) -> X0007()  k_lump
  MapRule7:  Ras(cat,nuc~GTP,raf) -> X0008()  k_lump
  MapRule8:  GAP(ras!1).Ras(cat!1,nuc~GDP,raf) -> X0009()  k_lump
  MapRule9:  Raf(bind,phos~U,ras) -> X0010()  k_lump
  MapRule10:  Raf(bind,phos~P,ras) -> X0011()  k_lump
  MapRule11:  Raf(bind,phos~P,ras!1).Ras(cat,nuc~GTP,raf!1) -> X0012()  k_lump
  MapRule12:  MEK(bind!1,loc~cyt,phos~U).Raf(bind!1,phos~P,ras!2).Ras(cat,nuc~GTP,raf!2) -> X0013()  k_lump
  MapRule13:  MEK(bind,loc~cyt,phos~U) -> X0014()  k_lump
  MapRule14:  MEK(bind,loc~nuc,phos~U) -> X0015()  k_lump
  MapRule15:  MEK(bind,loc~cyt,phos~P) -> X0016()  k_lump
  MapRule16:  MEK(bind,loc~nuc,phos~P) -> X0017()  k_lump
  MapRule17:  ERK(bind,loc~cyt,phos~U) -> X0018()  k_lump
  MapRule18:  ERK(bind,loc~nuc,phos~U) -> X0019()  k_lump
  MapRule19:  ERK(bind,loc~cyt,phos~P) -> X0020()  k_lump
  MapRule20:  ERK(bind,loc~nuc,phos~P) -> X0021()  k_lump
  MapRule21:  ERK(bind!1,loc~cyt,phos~U).MEK(bind!1,loc~cyt,phos~U) -> X0022()  k_lump
  MapRule22:  ERK(bind!1,loc~nuc,phos~U).MEK(bind!1,loc~nuc,phos~U) -> X0023()  k_lump
  MapRule23:  ERK(bind!1,loc~cyt,phos~U).MEK(bind!1,loc~cyt,phos~P) -> X0024()  k_lump
  MapRule24:  ERK(bind!1,loc~nuc,phos~U).MEK(bind!1,loc~nuc,phos~P) -> X0025()  k_lump
end reaction rules
end model


## model actions ##
simulate_nf({ t_end=>2400, n_steps=>120 ,gml=>10000000, complex=>0 })



==> anc/Text_S2.txt <==
## receptor_activation.bngl
##
## Simple example model for illustration of HPP method.
##
## This model is a simplified variant of the EGF receptor activation model in:
##   ML Blinov, JR Faeder, B Goldstein, WS Hlavacek.
##   "A network model of early events in epidermal growth factor
##     receptor signaling that accounts for combinatorial complexity."
##   BioSystems 83, 136-151 (2006).

begin model
begin parameters 
    # fraction of cell, no units
    f      0.10
    # Avogadro's number, /mol
    NA     6.0221e23
    # Volume, liters
    V      1e-12*f
    # initial species counts
    L0     500e-9*NA*V
    R0     100e-9*NA*V
    A0     100e-9*NA*V
    B0     100e-9*NA*V
    C0     100e-9*NA*V
    BC0    100e-9*NA*V
    # rate constants, units /s
    kp1    10e6/(NA*V)
    km1    1.0
    k2     1.0
    k3     1.0 
    kp4    10e6/(NA*V)
    km4    1.0
    kp5    10e6/(NA*V)
    km5    1.0
    kp6    10e6/(NA*V)
    km6    1.0
    k7     1.0
    k8     1.0
    kp9    10e6/(NA*V)
    km9    1.0
end parameters
begin molecule types
    L(r)              # ligand molecule
    R(l,a~0~P,b~0~P)  # transmembrane receptor
    A(r,b~0~P)        # cytosolic mediator A
    B(r,c)            # cytosolic mediator B
    C(b)              # cytosolic mediator C
end molecule types
begin seed species
    L(r)               L0
    R(l,a~0,b~0)       R0
    A(r,b~0)           A0
    B(r,c)             B0
    C(b)               C0
    B(r,c!1).C(b!1)    BC0
end seed species
begin observables
    Molecules    LR      L(r!1).R(l!1)
    Molecules    Rp      R(a~P!?)  R(b~P!?)
    Molecules    Ap      A(b~P!?)
    Molecules    RC      R(b~P!1).B(r!1,c!2).C(b!2)  R(a~P!1).A(r!1,b~P!2).B(r!2,c!3).C(b!3)
    # total counts (conserved)
    Molecules    Ltot    L()
    Molecules    Rtot    R()
    Molecules    Atot    A()
    Molecules    Btot    B()
    Molecules    Ctot    C()
end observables
begin reaction rules
    # ligand receptor binding
    L(r) + R(l)  <->  L(r!1).R(l!1)    kp1, km1
    # ligand induced receptor phosphorylation
    L(r!1).R(l!1,a~0)  ->  L(r!1).R(l!1,a~P)    k2
    L(r!1).R(l!1,b~0)  ->  L(r!1).R(l!1,b~P)    k2
    # receptor dephosphorylation
    R(a~P)  ->  R(a~0)    k3
    R(b~P)  ->  R(b~0)    k3
    # phosphorylated receptor binding A
    R(a~P) + A(r)  <->  R(a~P!1).A(r!1)    kp4, km4
    # phosphorylated receptor binding B
    R(b~P) + B(r)  <->  R(b~P!1).B(r!1)    kp5, km5
    # B binding C
    B(c) + C(b)  <->  B(c!1).C(b!1)    kp6, km6
    # bound A phosphorylation
    R(a~P!1).A(r!1,b~0)  ->  R(a~P!1).A(r!1,b~P)    k7
    # A dephosphorylation
    A(b~P)  ->  A(b~0)    k8
    # phosphorylated A binding B
    A(b~P) + B(r)  <->  A(b~P!1).B(r!1)  kp9, km9
end reaction rules
end model



==> anc/Text_S3.txt <==
# run_receptor_activation.bngl
# load and run receptor_activation model using NF and HPP methods
version("2.2.4+")
setModelName("receptor_activation")
readFile({file=>"receptor_activation.bngl",allow_actions=>0})

# configure HPP
begin parameters
    # fraction of cell to simulate
    f  0.01
    # population lumping rate, /s
    k_lump    10000
end parameters
begin population maps
    L(r)                         -> P1()  k_lump
    A(r,b~0)                     -> P2()  k_lump
    A(r,b~P)                     -> P3()  k_lump
    A(r,b~P!1).B(r!1,c)          -> P4()  k_lump
    A(r,b~P!1).B(r!1,c!2).C(b!2) -> P5()  k_lump
    B(r,c)                       -> P6()  k_lump
    B(r,c!1).C(b!1)              -> P7()  k_lump
    C(b)                         -> P8()  k_lump
end population maps

# actions:
saveConcentrations()
# simulate with NFsim
simulate_nf({ suffix=>"nf", t_end=>40, n_steps=>120, gml=>1000000, verbose=>1 })
# generate partial network and simulate with HPP
resetConcentrations()
generate_hybrid_model({ suffix=>"hpp", overwrite=>1, verbose=>1, execute=>1,\
                        actions=>["simulate_nf({ suffix=>\"nf\", t_end=>40, n_steps=>120, gml=>1000000, verbose=>1 })"] })



==> anc/Text_S4.txt <==
# receptor_activation_hpp.bngl
# Created by BioNetGen 2.2.5
version("2.2.4+")

begin model
begin parameters
  f       0.01
  NA      6.0221e23
  V       1e-12*f
  L0      (500e-9*NA)*V
  R0      (100e-9*NA)*V
  A0      (100e-9*NA)*V
  B0      (100e-9*NA)*V
  C0      (100e-9*NA)*V
  BC0     (100e-9*NA)*V
  kp1     10e6/(NA*V)
  km1     1.0
  k2      1.0
  k3      1.0
  kp4     10e6/(NA*V)
  km4     1.0
  kp5     10e6/(NA*V)
  km5     1.0
  kp6     10e6/(NA*V)
  km6     1.0
  k7      1.0
  k8      1.0
  kp9     10e6/(NA*V)
  km9     1.0
  k_lump  10000
end parameters
begin molecule types
  A(r,b~0~P)      
  P5()              population
  P7()              population
  P2()              population
  P1()              population
  B(r,c)          
  P6()              population
  P3()              population
  C(b)            
  R(l,a~0~P,b~0~P)
  P8()              population
  P4()              population
  L(r)            
end molecule types
begin observables
  Molecules LR L(r!1).R(l!1)
  Molecules Rp R(a~P!?) R(b~P!?)
  Molecules Ap A(b~P!?) P3() P4() P5()
  Molecules RC R(b~P!1).B(r!1,c!2).C(b!2) R(a~P!1).A(r!1,b~P!2).B(r!2,c!3).C(b!3)
  Molecules Ltot L() P1()
  Molecules Rtot R()
  Molecules Atot A() P2() P3() P4() P5()
  Molecules Btot B() P4() P5() P6() P7()
  Molecules Ctot C() P5() P7() P8()
end observables
begin species
  P1() L0
  R(a~0,b~0,l) R0
  P2() A0
  P6() B0
  P8() C0
  P7() BC0
  A(b~0,r!1).L(r!2).R(a~P!1,b~0,l!2) 0
  A(b~0,r!1).B(c!2,r!3).C(b!2).L(r!4).R(a~P!1,b~P!3,l!4) 0
  A(b~0,r!1).B(c,r!2).L(r!3).R(a~P!1,b~P!2,l!3) 0
  A(b~0,r!1).L(r!2).R(a~P!1,b~P,l!2) 0
  A(b~0,r!1).R(a~P!1,b~0,l) 0
  A(b~0,r!1).B(c!2,r!3).C(b!2).R(a~P!1,b~P!3,l) 0
  A(b~0,r!1).B(c,r!2).R(a~P!1,b~P!2,l) 0
  A(b~0,r!1).R(a~P!1,b~P,l) 0
  A(b~P!1,r!2).B(c!3,r!1).C(b!3).L(r!4).R(a~P!2,b~0,l!4) 0
  A(b~P!1,r!2).B(c,r!1).L(r!3).R(a~P!2,b~0,l!3) 0
  A(b~P!1,r!2).B(c!3,r!1).B(c!4,r!5).C(b!3).C(b!4).L(r!6).R(a~P!2,b~P!5,l!6) 0
  A(b~P!1,r!2).B(c!3,r!1).B(c,r!4).C(b!3).L(r!5).R(a~P!2,b~P!4,l!5) 0
  A(b~P!1,r!2).B(c!3,r!4).B(c,r!1).C(b!3).L(r!5).R(a~P!2,b~P!4,l!5) 0
  A(b~P!1,r!2).B(c,r!1).B(c,r!3).L(r!4).R(a~P!2,b~P!3,l!4) 0
  A(b~P!1,r!2).B(c!3,r!1).C(b!3).L(r!4).R(a~P!2,b~P,l!4) 0
  A(b~P!1,r!2).B(c,r!1).L(r!3).R(a~P!2,b~P,l!3) 0
  A(b~P!1,r!2).B(c!3,r!1).C(b!3).R(a~P!2,b~0,l) 0
  A(b~P!1,r!2).B(c,r!1).R(a~P!2,b~0,l) 0
  A(b~P,r!1).L(r!2).R(a~P!1,b~0,l!2) 0
  A(b~P,r!1).B(c!2,r!3).C(b!2).L(r!4).R(a~P!1,b~P!3,l!4) 0
  A(b~P,r!1).B(c,r!2).L(r!3).R(a~P!1,b~P!2,l!3) 0
  A(b~P,r!1).L(r!2).R(a~P!1,b~P,l!2) 0
  A(b~P,r!1).R(a~P!1,b~0,l) 0
  A(b~P,r!1).B(c!2,r!3).C(b!2).R(a~P!1,b~P!3,l) 0
  A(b~P,r!1).B(c,r!2).R(a~P!1,b~P!2,l) 0
  P5() 0
  P4() 0
  P3() 0
  B(c!1,r!2).C(b!1).L(r!3).R(a~0,b~P!2,l!3) 0
  B(c!1,r!2).C(b!1).L(r!3).R(a~P,b~P!2,l!3) 0
  B(c!1,r!2).C(b!1).R(a~0,b~P!2,l) 0
  B(c!1,r!2).C(b!1).R(a~P,b~P!2,l) 0
  B(c,r!1).L(r!2).R(a~0,b~P!1,l!2) 0
  B(c,r!1).L(r!2).R(a~P,b~P!1,l!2) 0
  B(c,r!1).R(a~0,b~P!1,l) 0
  B(c,r!1).R(a~P,b~P!1,l) 0
  L(r!1).R(a~0,b~0,l!1) 0
  L(r!1).R(a~0,b~P,l!1) 0
  L(r!1).R(a~P,b~0,l!1) 0
  L(r!1).R(a~P,b~P,l!1) 0
  R(a~0,b~P,l) 0
  R(a~P,b~0,l) 0
  R(a~P,b~P,l) 0
end species
begin reaction rules
  Rule1_v1:  P1() + R(l) -> L(r!1).R(l!1)  kp1
  Rule1r_v1:  L(r!1).R(l!1) -> P1() + R(l)  km1 DeleteMolecules
  Rule2_v1:  L(r!1).R(a~0,l!1) -> L(r!1).R(a~P,l!1)  k2
  Rule3_v1:  L(r!1).R(b~0,l!1) -> L(r!1).R(b~P,l!1)  k2
  Rule4_v1:  R(a~P) -> R(a~0)  k3
  Rule5_v1:  R(b~P) -> R(b~0)  k3
  Rule6_v1:  R(a~P) + A(r) -> A(r!1).R(a~P!1)  kp4
  Rule6_v2:  R(a~P) + P2() -> A(b~0,r!1).R(a~P!1)  kp4
  Rule6_v3:  R(a~P) + P3() -> A(b~P,r!1).R(a~P!1)  kp4
  Rule6_v4:  R(a~P) + P4() -> A(b~P!1,r!2).B(c,r!1).R(a~P!2)  kp4
  Rule6_v5:  R(a~P) + P5() -> A(b~P!1,r!2).B(c!3,r!1).C(b!3).R(a~P!2)  kp4
  Rule6r_v1:  A(r!1).R(a~P!1) -> R(a~P) + A(r)  km4
  Rule7_v1:  R(b~P) + B(r) -> B(r!1).R(b~P!1)  kp5
  Rule7_v2:  R(b~P) + P6() -> B(c,r!1).R(b~P!1)  kp5
  Rule7_v3:  R(b~P) + P7() -> B(c!1,r!2).C(b!1).R(b~P!2)  kp5
  Rule7r_v1:  B(r!1).R(b~P!1) -> R(b~P) + B(r)  km5
  Rule8_v1:  B(c) + P8() -> B(c!1).C(b!1)  kp6
  Rule8_v2:  P4() + P8() -> P5()  kp6
  Rule8_v3:  P6() + P8() -> P7()  kp6
  Rule8r_v1:  B(c!1).C(b!1) -> B(c) + P8()  km6 DeleteMolecules
  Rule8r_v2:  P5() -> P4() + P8()  km6
  Rule8r_v3:  P7() -> P6() + P8()  km6
  Rule9_v1:  A(b~0,r!1).R(a~P!1) -> A(b~P,r!1).R(a~P!1)  k7
  Rule10_v1:  A(b~P) -> A(b~0)  k8
  Rule10_v2:  P3() -> P2()  k8
  Rule11_v1:  A(b~P) + B(r) -> A(b~P!1).B(r!1)  kp9
  Rule11_v2:  A(b~P) + P6() -> A(b~P!1).B(c,r!1)  kp9
  Rule11_v3:  A(b~P) + P7() -> A(b~P!1).B(c!2,r!1).C(b!2)  kp9
  Rule11_v4:  P3() + B(r) -> A(b~P!1,r).B(r!1)  kp9
  Rule11_v5:  P3() + P6() -> P4()  kp9
  Rule11_v6:  P3() + P7() -> P5()  kp9
  Rule11r_v1:  A(b~P!1).B(r!1) -> A(b~P) + B(r)  km9
  Rule11r_v2:  P4() -> P3() + P6()  km9
  Rule11r_v3:  P5() -> P3() + P7()  km9
  MapRule0:  L(r) -> P1()  k_lump
  MapRule1:  A(b~0,r) -> P2()  k_lump
  MapRule2:  A(b~P,r) -> P3()  k_lump
  MapRule3:  A(b~P!1,r).B(c,r!1) -> P4()  k_lump
  MapRule4:  A(b~P!1,r).B(c!2,r!1).C(b!2) -> P5()  k_lump
  MapRule5:  B(c,r) -> P6()  k_lump
  MapRule6:  B(c!1,r).C(b!1) -> P7()  k_lump
  MapRule7:  C(b) -> P8()  k_lump
end reaction rules
end model


## model actions ##
simulate_nf({ suffix=>'nf', t_end=>40, n_steps=>120, gml=>1000000, verbose=>1 })



==> anc/Text_S5.txt <==
# tlbr.bngl
# Trivalent ligand - bivalent receptor model [Peaking Params]
#
# Theoretical model was published and analyzed in:
#   B Goldstein and AS Perelson.
#   "Equilibrium theory for the clustering of bivalent cell surface receptors by trivalent ligands".
#   Biophysical Journal 45, 1109–1123 (1984).
#
# Rule-based adaptation appeard as part of:
#   MW Sneddon, JR Faeder, and T Emonet.
#   "Efficient modeling, simulation and coarse-graining of biological complexity with NFsim".
#   Nature Methods 8, 177–183 (2011).
setOption("SpeciesLabel","HNauty")
begin model
begin parameters
    # constants
    NA  6.0221e23             # Avogadro's number
    # experimental conditions
    cell_density  1e9         # cells per liter
    Rec_cell      3e5         # receptors per cell
    Lig_conc      8.3e-9      # initial ligand concentration, M
    # simulation scale
    f    0.001                # fraction of simulated cell     
    Vol  (1/cell_density)*f   # reactor volume
  	# initial species count
	Lig_tot  Lig_conc*NA*Vol
	Rec_tot  Rec_cell*f
    # equillibrium constants
    K1       0.1084e9         # free binding equillibrium constant, /M
    K2       33.72e9          # crosslinking equillibrium constant, /M
    # kinetic parameters
    koff     0.01             # unbinding rate, /s
    kp1      K1*koff          # Free binding rate constant, /M/s
	kp2      K2*koff          # Crosslinking rate constant, /M/s
end parameters
begin molecule types
    R(l,l)
    L(r,r,r)
end molecule types
begin seed species
    R(l,l)     Rec_tot
    L(r,r,r)   Lig_tot
end seed species
begin observables
	Species    Rfree      R(l,l)
	Species    Lfree      L(r,r,r)
    Molecules  Ropen      R(l)
    Molecules  Lopen      L(r)
    Species    Rsingle    R==1
    Species    Rclusters  R>=2
	Molecules  LRmotif    L(r!0).R(l!0)
    Molecules  RLRmotif   R(l!0).L(r!0,r!1).R(l!1)
	Molecules  Rtot       R()
	Molecules  Ltot       L()
end observables
begin reaction rules
	R(l!1).L(r!1)         ->  R(l) + L(r)            koff
	L(r,r,r)      + R(l)  ->  L(r!1,r,r).R(l!1)      kp1/NA/Vol
	L(r,r,r!+)    + R(l)  ->  L(r!1,r,r!+).R(l!1)    kp2/NA/Vol
	L(r,r!+,r!+)  + R(l)  ->  L(r!1,r!+,r!+).R(l!1)  kp2/NA/Vol
end reaction rules
end model



==> anc/Text_S6.txt <==
# run_tlbr.bngl
# load and run TLBR model using NF and HPP methods
version("2.2.4+")
setModelName("tlbr")
readFile({file=>"tlbr.bngl",allow_actions=>0})

# configure HPP
begin parameters
    # fraction of cell to simulate
    f  0.001
    # population lumping rate, /s
    k_lump    10000
end parameters
begin population maps
    L(r,r,r) -> X0001()  k_lump
    R(l,l)   -> X0002()  k_lump
end population maps

# actions:
saveConcentrations()
# simulate with NFsim
simulate_nf({ suffix=>"nf", t_end=>500, n_steps=>100, gml=>10000000, complex=>1, get_final_state=>0 })
# generate partial network and simulate with HPP
resetConcentrations()
generate_hybrid_model({ suffix=>"hpp", overwrite=>1, verbose=>1, execute=>1,\
                        actions=>["simulate_nf({ t_end=>500, n_steps=>100, gml=>10000000, complex=>1 })"] })



==> anc/Text_S7.txt <==
# tlbr_hpp.bngl
# Created by BioNetGen 2.2.4
version("2.2.4+")
setOption("SpeciesLabel","HNauty")

begin model
begin parameters
  NA            6.0221e23
  cell_density  1e9
  Rec_cell      3e5
  Lig_conc      8.3e-9
  f             0.001
  Vol           (1/cell_density)*f
  Lig_tot       (Lig_conc*NA)*Vol
  Rec_tot       Rec_cell*f
  K1            0.1084e9
  K2            33.72e9
  koff          0.01
  kp1           K1*koff
  kp2           K2*koff
  rateLaw1      (kp1/NA)/Vol
  rateLaw2      (kp2/NA)/Vol
  rateLaw3      (kp2/NA)/Vol
  k_lump        10000
  rateLaw1_1    3*((kp1/NA)/Vol)
  rateLaw1_2    6*((kp1/NA)/Vol)
  rateLaw2_1    2*((kp2/NA)/Vol)
  rateLaw3_1    2*((kp2/NA)/Vol)
end parameters
begin molecule types
  X0002()              population
  X0001()              population
  R(l,l)             
  L(r,r,r)           
end molecule types
begin observables
  Species Rfree {MatchOnce}R(l,l) X0002()
  Species Lfree {MatchOnce}L(r,r,r) X0001()
  Molecules Ropen R(l) X0002() X0002()
  Molecules Lopen L(r) X0001() X0001() X0001()
  Species Rsingle R()==1 X0002()
  Species Rclusters R()>=2
  Molecules LRmotif L(r!1).R(l!1)
  Molecules RLRmotif R(l!1).L(r!1,r!2).R(l!2)
  Molecules Rtot R() X0002()
  Molecules Ltot L() X0001()
end observables
begin species
  X0002() Rec_tot
  X0001() Lig_tot
end species
begin reaction rules
  Rule1_v1:  L(r!1).R(l!1) -> R(l) + L(r)  koff
  Rule2_v1:  X0001() + R(l) -> L(r,r,r!1).R(l!1)  rateLaw1_1
  Rule2_v2:  X0001() + X0002() -> L(r,r,r!1).R(l,l!1)  rateLaw1_2
  Rule3_v1:  L(r!+,r%T2,r) + R(l) -> L(r!+,r,r%T2!1).R(l!1)  rateLaw2
  Rule3_v2:  L(r!+,r%T2,r) + X0002() -> L(r!+,r,r%T2!1).R(l,l!1)  rateLaw2_1
  Rule4_v1:  L(r!+,r!+,r) + R(l) -> L(r!+,r!+,r!1).R(l!1)  rateLaw3
  Rule4_v2:  L(r!+,r!+,r) + X0002() -> L(r!+,r!+,r!1).R(l,l!1)  rateLaw3_1
  MapRule0:  L(r,r,r) -> X0001()  k_lump
  MapRule1:  R(l,l) -> X0002()  k_lump
end reaction rules
end model


## model actions ##
simulate_nf({ t_end=>500, n_steps=>100, gml=>10000000, complex=>1 })



==> anc/Text_S8.txt <==
#  actin_simple.bngl
#  Simple model of steady state Actin assembly and disassembly by ADF/cofilin
#
#  Based on:
#    J Roland, J Berro, A Michelot, L Blanchoin, and JL Martiel.
#    "Stochastic Severing of Actin Filaments by Actin Depolymerizing Factor/Cofilin
#      Controls the Emergence of a Steady Dynamical Regime".
#    Biophysical Journal 94, 2082–2094 (2008).
#
#  This rule-based adaptation appears in:
#    MW Sneddon, JR Faeder, and T Emonet.
#    "Efficient modeling, simulation and coarse-graining of biological complexity with NFsim".
#    Nature Methods 8, 177–183 (2011).
begin model
begin parameters
    f      0.01       # fraction of cell
    Vol    (f*1e-12)  # Reaction volume, in Liters              
    NA     6.02e23    # Avogadros number

    #############################################
    # Starting concentrations of Actin and ADF/cofilin
    ActinConc   1e-6*(Vol*NA)  # 1uM
    ADFconc     1e-6*(Vol*NA)  # 1uM

    #############################################
    # Actin assembly reactions, rates from Pollard 1986 J. Cell Biol 103:2747-54
    kOn_barbed_ATP      11.6e6/(NA*Vol)     # 11.6/uM/s
    kOff_barbed_ATP     1.4                 # 1.4/s
    kOff_barbed_ADP     7.2                 # 7.2/s

    kOn_pointed_ATP     1.3e6/(NA*Vol)      # 1.3/uM/s
    kOff_pointed_ATP    0.8                 # 0.8/s
    kOff_pointed_ADP    0.27                # 0.27/s
  
    #############################################
    # ADF/cofilin binding reactions to actin filaments
    # taken from Roland, et al 2008 Biophys J. 94:2082-94
    kOnADF       0.0085e6/(NA*Vol)    # 0.0085/uM/s, first binding event
    kOffADF      0.005                # 0.005/s
    kOnADF_coop  0.075e6/(NA*Vol)     # 0.075/uM/s, cooperative binding event

    ##############################################
    # ATP hydrolysis and phosphate release
    # taken from Roland, et al 2008 Biophys J. 94:2082-94
    kHydrolysis    0.3     # per second (r1)
    kPiRelease     0.0019  # per second (r2 initial)
    kPiReleaseADF  0.035   # per second (r2)

    ##############################################
    # Rate of severing by two adjacent ADF/cofilin decorated subunits
    # taken from Roland, et al 2008 Biophys J. 94:2082-94
    kSevering  0.012
end parameters
begin molecule types
    ## Actin molecules contain barbed and pointed ends that can bind other
    ## Actin molecules, a site that can be loaded with ATP, ADP-Pi or ADP,
    ## a site that can bind ADF/cofilin named D, and a capping site that
    ## can be open or capped
    Actin(barbed,pointed,p~ATP~ADPp~ADP,d,c~CAPPED~OPEN) 
    
    ##  ADF/cofilin simply has a binding site for Actin
    ADF(a)
end molecule types
begin species
    # The pool of free Actin monomer agents
    Actin(barbed,pointed,p~ATP,d,c~OPEN)  ActinConc

    # The pool of free ADF/cofilin agents
    ADF(a)  ADFconc
    
    # Seed nucleation site for the polymer to start growth.  This
    # ensures that only one polymer starts forming per simulation. You
    # could increase the seeds and simulate multiple filaments at the
    # same time if you want
    Actin(barbed,pointed!1,p~ATP,d,c~OPEN).Actin(barbed!1,pointed,p~ATP,d,c~OPEN)  100*f
end species
begin observables
    Molecules  Polymers               Actin(pointed,barbed!0).Actin(pointed!0)
    Molecules  ActinMonomer           Actin(barbed,pointed)
    Molecules  ActinMonomerAvailable  Actin(barbed,pointed,p~ATP,d,c~OPEN)
    Molecules  ActinSubunit           Actin(barbed!+,pointed!+)
    Molecules  ActinSubunit_ATP       Actin(barbed!+,pointed!+,p~ATP)
    Molecules  ActinSubunit_ADPp      Actin(barbed!+,pointed!+,p~ADPp)
    Molecules  ActinSubunit_ADP       Actin(barbed!+,pointed!+,p~ADP)
    Molecules  ActinBarbedEnd         Actin(barbed,pointed!+)
    Molecules  ActinPointedEnd        Actin(barbed!+,pointed)
    Molecules  Actin_ADF              Actin(barbed!+,pointed!+,d!1)
    Molecules  ActinCapped            Actin(c~CAPPED)
    Molecules  ActinTotal             Actin()
    Molecules  ADFfree                ADF(a)
    Molecules  ADFtotal               ADF()   
end observables
begin functions
    #############################################
    # These functions are used to create Actin and ADF/cofilin as needed, if
    # the levels fall below the predefined threshold.  The way to read these
    # statements is IF([condition], Then set rate to 1000, otherwise set rate to 0)
    # Setting the rate to 1000 ensures extra monomers are generated near instantly.
    ActinGeneratorRate() = if(ActinMonomerAvailable<ActinConc,100000*f,0)
    ADFGeneratorRate()   = if(ADFfree<ADFconc,100000*f,0)
end functions
begin reaction rules
    #############################################
    # ELONGATION REACTIONS (barbed end)
    ###### MONOMER ###### + #### FILAMENT ################
    Actin(barbed,pointed)  +  Actin(barbed,pointed!+,c~OPEN)         ->  Actin(barbed,pointed!0).Actin(barbed!0,pointed!+,c~OPEN)        kOn_barbed_ATP
    Actin(barbed,pointed!0,p~ATP,c~OPEN).Actin(barbed!0,pointed!+)   ->  Actin(barbed,pointed,p~ATP,c~OPEN)  +  Actin(barbed,pointed!+)  kOff_barbed_ATP
    Actin(barbed,pointed!0,p~ADPp,c~OPEN).Actin(barbed!0,pointed!+)  ->  Actin(barbed,pointed,p~ADPp,c~OPEN) +  Actin(barbed,pointed!+)  kOff_barbed_ADP
    Actin(barbed,pointed!0,p~ADP,c~OPEN).Actin(barbed!0,pointed!+)   ->  Actin(barbed,pointed,p~ADP,c~OPEN)  +  Actin(barbed,pointed!+)  kOff_barbed_ADP

    #############################################
    # ELONGATION REACTIONS (pointed end)
    ###### FILAMENT ############## + #### MONOMER ########
    Actin(barbed!+,pointed,c~OPEN)  +  Actin(barbed,pointed)         ->  Actin(barbed!+,pointed!1,c~OPEN).Actin(barbed!1,pointed)         kOn_pointed_ATP
    Actin(barbed!+,pointed!1).Actin(barbed!1,pointed,p~ATP,c~OPEN)   ->  Actin(barbed!+,pointed)  +  Actin(barbed,pointed,p~ATP,c~OPEN)   kOff_pointed_ATP
    Actin(barbed!+,pointed!1).Actin(barbed!1,pointed,p~ADPp,c~OPEN)  ->  Actin(barbed!+,pointed)  +  Actin(barbed,pointed,p~ADPp,c~OPEN)  kOff_pointed_ADP
    Actin(barbed!+,pointed!1).Actin(barbed!1,pointed,p~ADP,c~OPEN)   ->  Actin(barbed!+,pointed)  +  Actin(barbed,pointed,p~ADP,c~OPEN)   kOff_pointed_ADP
    
    #############################################
    # ATP HYDROLYSIS REACTIONS
    # first order ATP hydrolysis reactions, with the phosphate dissassociation
    # rate dependent on the presence of a bound ADF on the filament.
    # Notice how we can declare molecules are connected to each other without
    # explicitly giving the site that connects them. This is valid syntax in BNGL
    # (although it cannot be currently handled in other platforms like kappa).  It
    # can make NFsim run slower, but here it is ok. See the user manual for details
    # regarding the "Connected-to" syntax.
    Actin(p~ATP).Actin()   ->  Actin(p~ADPp).Actin()  kHydrolysis
    Actin(p~ADPp).Actin()  ->  Actin(p~ADP).Actin()  kPiRelease 
    Actin(p~ADPp,d).ADF()  ->  Actin(p~ADP,d).ADF()   kPiReleaseADF-kPiRelease
  
    #############################################  
    ### ADF/COFILIN BINDING REACTIONS
    # initial binding of ADF/cofilin, requires neighboring Actin subunits to be free of ADF
    Actin(p~ADP,d,barbed!1,pointed!2).Actin(pointed!1,d).Actin(barbed!2,d)  +  ADF(a)      \
    ->  Actin(p~ADP,d!3,barbed!1,pointed!2).Actin(pointed!1,d).Actin(barbed!2,d).ADF(a!3)  kOnADF
  
    # cooperative binding of ADF/cofilin to neighboring subunits, either through the
    # barbed end or through the pointed end - we need one rule for each
    Actin(d!+,pointed!1).Actin(p~ADP,d,barbed!1,pointed!+)  +  ADF(a)  ->  Actin(d!+,pointed!1).Actin(p~ADP,d!2,barbed!1,pointed!+).ADF(a!2)  kOnADF_coop
    Actin(p~ADP,d,barbed!+,pointed!1).Actin(d!+,barbed!1)   +  ADF(a)  ->  Actin(p~ADP,d!2,barbed!+,pointed!1).Actin(d!+,barbed!1).ADF(a!2)   kOnADF_coop
   
    #Unbinding of ADF
    Actin(d!0).ADF(a!0)  ->  Actin(d) + ADF(a)  kOffADF

    #############################################  
    ### SEVERING REACTIONS
    # severing reaction that also immediately caps the barbed end of the fragment 
    # so that it can be discarded, an assumption of the original Roland model
    Actin(d!+,pointed!0).Actin(d!+,barbed!0,c~OPEN)  ->  Actin(d!+,pointed) + Actin(d!+,barbed,c~CAPPED)  kSevering

    #############################################  
    ### RECYCLING REACTIONS
    # recycling reactions that discard CAPPED fragments, and add to the pool of free
    # Actin monomers to maintain Actin concentration in the volume and free ADF to
    # maintain the correct free ADF conncentration
   
    # Here we add new Actin and ADF molecules to replace those that are depleted
    0  ->  Actin(barbed,pointed,p~ATP,d,c~OPEN)  ActinGeneratorRate()
    0  ->  ADF(a)                                ADFGeneratorRate()
   
    # Delete fragments that are capped and anything we can't use anymore
    Actin(c~CAPPED)               ->  0  10000
    Actin(barbed,pointed,p~ADP)   ->  0  10000
    Actin(barbed,pointed,p~ADPp)  ->  0  10000
end reaction rules
end model



==> anc/Text_S9.txt <==
# run_actin_simple.bngl
# load and run simple ACTIN model using NF and HPP methods
version("2.2.4+")
setModelName("actin_simple")
readFile({file=>"actin_simple.bngl",allow_actions=>0})

# configure HPP
begin parameters
    # fraction of cell to simulate
    f  0.01
    # population lumping rate, /s
    k_lump    10000
end parameters
begin population maps
    ADF(a) -> X0001()  k_lump
    Actin(barbed,pointed,p~ATP,d,c~OPEN) -> X0002()  k_lump
end population maps

# actions:
saveConcentrations()
# simulate with NFsim
simulate_nf({ suffix=>"nf", t_end=>1000, n_steps=>200, gml=>10000000, complex=>0 })
# generate partial network and simulate with HPP
resetConcentrations()
generate_hybrid_model({ suffix=>"hpp", overwrite=>1, verbose=>1, execute=>1,\
                        actions=>["simulate_nf({ t_end=>1000, n_steps=>200, gml=>10000000, complex=>0 })"] })


